Finite volume corrections to forward Compton scattering off the nucleon

We calculate the spin-averaged amplitude for doubly virtual forward Compton scattering off nucleons in the framework of manifestly Lorentz invariant baryon chiral perturbation theory at complete one-loop order $O(p^4)$. The calculations are carried out both in the infinite and in a finite volume. The obtained results allow for a detailed estimation the finite-volume corrections to the amplitude which can be extracted on the lattice using the background field technique.

==> anc/ReadMe.txt <==
To access our results for separate diagrams, save the two files
"Read_Our_Results.nb" and "Results.m" in a directory, open
"Read_Our_Results.nb" with Mathematica and follow the instructions
in there.


==> anc/Read_Our_Results.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     31452,        893]
NotebookOptionsPosition[     29209,        850]
NotebookOutlinePosition[     29632,        867]
CellTagsIndexPosition[     29589,        864]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
   "To", " ", "read", " ", "our", " ", "results", " ", "from", " ", "the", 
    " ", "attached", " ", 
    RowBox[{"Results", ".", "m"}], " ", "file", " ", "please", " ", "follow", 
    " ", "the", " ", "instruction", " ", "below"}], " ", "*)"}], 
  "Section"]], "Input",
 CellChangeTimes->{{3.811260452788661*^9, 3.811260494810073*^9}, {
  3.8117892505389633`*^9, 
  3.811789254216217*^9}},ExpressionUUID->"4aa8d0e1-2e07-4ad2-9517-\
202b965975f2"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", "  ", 
   RowBox[{
    RowBox[{"Install", " ", "X"}], "-", 
    RowBox[{"Package", " ", "in", " ", "your", " ", 
     RowBox[{"computer", "!"}]}]}], " ", "*)"}], "Title"]], "Input",
 CellChangeTimes->{{3.8118780981196737`*^9, 
  3.811878136937046*^9}},ExpressionUUID->"79207481-7dec-46f7-97bc-\
d5b4b384eb85"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
   "Save", " ", "the", " ", "file", " ", "\"\<Results.m\>\"", " ", "in", " ", 
    "the", " ", "same", " ", "directory", " ", "in", " ", "which", " ", "you",
     " ", "have", " ", "this", " ", "Mathematica", " ", "file", " ", "and", 
    " ", "carry", " ", "out", " ", "the", " ", "commands", " ", "below"}], 
   " ", "*)"}], "Subsubsection"]], "Input",
 CellChangeTimes->{{3.811260514223687*^9, 3.8112605745902033`*^9}, {
  3.811789260428226*^9, 
  3.8117893112159*^9}},ExpressionUUID->"6a0e7265-50a3-4ebf-9b8e-2b7b12ce0b64"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Activate", " ", "X"}], "-", "Package"}], " ", "*)"}], 
  "Text"]], "Input",
 CellChangeTimes->{{3.811878170061242*^9, 3.811878195882587*^9}, {
  3.8118782351260033`*^9, 
  3.811878241303771*^9}},ExpressionUUID->"79bfb808-ca10-4341-b4e5-\
6509c9845a7b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "X`"}]], "Input",
 CellChangeTimes->{{3.811879430684883*^9, 3.8118794568204517`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"c28188a4-ab4b-4057-b734-ccdc6fb0974b"],

Cell[BoxData[
 FormBox["\<\"\\!\\(\\*TemplateBox[List[\\\"\\\\\\\"Package-X v2.1.1, by \
Hiren H. Patel\\\\\\\\nFor more information, see the \\\\\\\"\\\", \
TemplateBox[List[\\\"\\\\\\\"guide\\\\\\\"\\\", \\\"paclet:X/guide/PackageX\\\
\"], \\\"HyperlinkPaclet\\\"]], \\\"RowDefault\\\"]\\)\"\>", 
  TraditionalForm]], "Print",
 CellChangeTimes->{{3.8118794196763897`*^9, 3.811879434393401*^9}, 
   3.81187946868997*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"87ef8266-0b29-4535-9001-f6e85ee96a30"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"Read", " ", "the", " ", "\"\<Results.m file \>"}], "*)"}], 
  "Text"]], "Input",
 CellChangeTimes->{{3.811878216141843*^9, 
  3.8118782323287973`*^9}},ExpressionUUID->"3a5795f2-0c80-41f6-b5f0-\
b020ecce7289"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";", 
  RowBox[{"<<", "Results.m"}], ";"}]], "Input",
 CellChangeTimes->{{3.79294410643277*^9, 3.7929441064500303`*^9}, 
   3.8118500650201597`*^9, 3.811877937764864*^9},
 CellLabel->
  "In[1437]:=",ExpressionUUID->"e74e469b-0774-488c-91d2-1dd1710bba3f"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
   "To", " ", "get", " ", "the", " ", "Results", " ", "of", " ", "diagram", 
    " ", "\"\<number\>\"", " ", "assign", " ", "\"\<number\>\"", " ", "to", 
    " ", 
    RowBox[{"\"\<$N\>\"", ".", " ", "For"}], " ", "T1", " ", "activate", " ", 
    "\"\<T1[$N]\>\"", " ", "and", " ", "for", " ", "T2", " ", "activate", " ", 
    RowBox[{"\"\<T2[$N]\>\"", ".", "  ", "Corresponding"}], " ", "Elastic", 
    " ", "parts", " ", "are", " ", "given", " ", "by", "  ", 
    "\"\<T1Elastic[$N]\>\"", " ", "and", "  ", "\"\<T2Elastic[$N]\>\""}], " ",
    "*)"}], "Subsubsection"]], "Input",
 CellChangeTimes->{{3.811260796465481*^9, 3.8112608307452717`*^9}, {
  3.811789340378962*^9, 3.811789440123801*^9}, {3.8117895572777977`*^9, 
  3.8117897301411667`*^9}, {3.811789810721385*^9, 3.811790009254476*^9}, {
  3.811790114138138*^9, 3.8117901303425198`*^9}, {3.811849540920752*^9, 
  3.8118496231713343`*^9}},
 CellLabel->
  "In[2072]:=",ExpressionUUID->"deff0364-8e84-47cd-9cfe-2cd16f1a8e74"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
   "Below", " ", "demonstrated", " ", "on", " ", "an", " ", "example", " ", 
    "of", " ", "diagram", " ", "\"\<44\>\""}], " ", "*)"}], 
  "Subtitle"]], "Input",
 CellChangeTimes->{{3.8117897626351757`*^9, 3.811789788267643*^9}, {
  3.8117900182191267`*^9, 3.8117900200890617`*^9}, {3.811790050956931*^9, 
  3.811790053554063*^9}, {3.811790271125084*^9, 3.8117902786687613`*^9}, {
  3.8118793400454187`*^9, 
  3.811879399479878*^9}},ExpressionUUID->"5be4ff27-cd04-41e0-abf0-\
02059fbad7cf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$N", "=", "44"}], ";"}]], "Input",
 CellChangeTimes->{{3.811789515449841*^9, 3.811789516870328*^9}, {
   3.8117897448709097`*^9, 3.811789746044531*^9}, {3.8117897902748337`*^9, 
   3.811789793009338*^9}, {3.811850070187703*^9, 3.8118500950981283`*^9}, 
   3.811876038775381*^9, {3.8118768180816193`*^9, 3.811876818604534*^9}, {
   3.81187782515231*^9, 3.8118778271440487`*^9}, {3.8118780334395027`*^9, 
   3.8118780584557753`*^9}, {3.811878515079195*^9, 3.811878516935225*^9}, {
   3.811879292456542*^9, 3.811879346761984*^9}, {3.811879383574318*^9, 
   3.8118793838839006`*^9}, {3.811947550973271*^9, 3.811947552543584*^9}, {
   3.811950940469469*^9, 3.811950941721264*^9}, {3.8119512433274403`*^9, 
   3.811951243848453*^9}, {3.811951277929963*^9, 3.811951278548628*^9}, 
   3.811951968390946*^9, 3.812015190581789*^9, {3.812015358589465*^9, 
   3.81201536741346*^9}, {3.8120154106132803`*^9, 3.81201541097963*^9}, {
   3.812015657840747*^9, 3.812015665256229*^9}, {3.812018493782651*^9, 
   3.812018500173564*^9}, {3.812018689698573*^9, 3.812018699492436*^9}, {
   3.812018772982108*^9, 3.8120187730698853`*^9}, {3.812019177308634*^9, 
   3.812019177434621*^9}, {3.81202044144943*^9, 3.812020442207513*^9}, {
   3.812021652260302*^9, 3.812021652705696*^9}, {3.8120240370409613`*^9, 
   3.812024037975027*^9}},
 CellLabel->
  "In[1477]:=",ExpressionUUID->"c52f6d69-abea-452d-9ddb-aee2311bf84f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"T1", "[", "$N", "]"}]], "Input",
 CellChangeTimes->{{3.8120240492098637`*^9, 3.812024049980679*^9}},
 CellLabel->
  "In[1478]:=",ExpressionUUID->"fddc61be-6676-4883-88ef-35e578f0f114"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox["1", 
    RowBox[{"128", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["F", "\[Pi]"], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "m", " ", "\[Nu]"}], "+", 
       SuperscriptBox["q", "2"]}], ")"}]}]], 
   RowBox[{"m", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox["g", "A"], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["c", "7"], " ", "\[Tau]3"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["c", "6"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"4", " ", 
        SuperscriptBox["m", "2"], " ", 
        TooltipBox[
         RowBox[{
          SubscriptBox[
           StyleBox["B",
            FontWeight->Bold,
            FontSlant->Plain], "0"], "(", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", 
           RowBox[{"2", " ", "\[Nu]", " ", "m"}], "+", 
           SuperscriptBox["q", "2"]}], ";", 
          RowBox[{"m", ",", "M"}], ")"}],
         "PVB"]}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["m", "2"], " ", 
       TooltipBox[
        RowBox[{
         SubscriptBox[
          StyleBox["B",
           FontWeight->Bold,
           FontSlant->Plain], "1"], "(", 
         RowBox[{
          SuperscriptBox["m", "2"], "+", 
          RowBox[{"2", " ", "\[Nu]", " ", "m"}], "+", 
          SuperscriptBox["q", "2"]}], ";", 
         RowBox[{"m", ",", "M"}], ")"}],
        "PVB"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["m", "2"], " ", 
       TooltipBox[
        RowBox[{
         SubscriptBox[
          StyleBox["B",
           FontWeight->Bold,
           FontSlant->Plain], "0"], "(", 
         SuperscriptBox["m", "2"], ";", 
         RowBox[{"M", ",", "m"}], ")"}],
        "PVB"]}], "+", 
      RowBox[{"4", " ", "\[Nu]", " ", "m", " ", 
       TooltipBox[
        RowBox[{
         SubscriptBox[
          StyleBox["B",
           FontWeight->Bold,
           FontSlant->Plain], "0"], "(", 
         SuperscriptBox["q", "2"], ";", 
         RowBox[{"M", ",", "M"}], ")"}],
        "PVB"]}], "+", 
      RowBox[{"8", " ", "\[Nu]", " ", "m", " ", 
       TooltipBox[
        RowBox[{
         SubscriptBox[
          StyleBox["B",
           FontWeight->Bold,
           FontSlant->Plain], "1"], "(", 
         SuperscriptBox["q", "2"], ";", 
         RowBox[{"M", ",", "M"}], ")"}],
        "PVB"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "2"], " ", 
       TooltipBox[
        RowBox[{
         SubscriptBox[
          StyleBox["B",
           FontWeight->Bold,
           FontSlant->Plain], 
          RowBox[{"1", "\[InvisibleComma]", "1"}]], "(", 
         SuperscriptBox["q", "2"], ";", 
         RowBox[{"M", ",", "M"}], ")"}],
        "PVB"]}], "-", 
      RowBox[{
       SuperscriptBox["q", "2"], " ", 
       TooltipBox[
        RowBox[{
         SubscriptBox[
          StyleBox["B",
           FontWeight->Bold,
           FontSlant->Plain], "0"], "(", 
         SuperscriptBox["q", "2"], ";", 
         RowBox[{"M", ",", "M"}], ")"}],
        "PVB"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "2"], " ", 
       TooltipBox[
        RowBox[{
         SubscriptBox[
          StyleBox["B",
           FontWeight->Bold,
           FontSlant->Plain], "1"], "(", 
         SuperscriptBox["q", "2"], ";", 
         RowBox[{"M", ",", "M"}], ")"}],
        "PVB"]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Nu]", "2"], " ", 
       SuperscriptBox["m", "2"], " ", 
       TooltipBox[
        RowBox[{
         SubscriptBox[
          StyleBox["C",
           FontWeight->Bold,
           FontSlant->Plain], 
          RowBox[{"2", "\[InvisibleComma]", "2"}]], "(", 
         RowBox[{
          SuperscriptBox["m", "2"], ",", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", 
           RowBox[{"2", " ", "\[Nu]", " ", "m"}], "+", 
           SuperscriptBox["q", "2"]}], ",", 
          SuperscriptBox["q", "2"]}], ";", 
         RowBox[{"M", ",", "m", ",", "M"}], ")"}],
        "PVC"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Nu]", "2"], " ", 
       SuperscriptBox["m", "2"], " ", 
       TooltipBox[
        RowBox[{
         SubscriptBox[
          StyleBox["C",
           FontWeight->Bold,
           FontSlant->Plain], "2"], "(", 
         RowBox[{
          SuperscriptBox["m", "2"], ",", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", 
           RowBox[{"2", " ", "\[Nu]", " ", "m"}], "+", 
           SuperscriptBox["q", "2"]}], ",", 
          SuperscriptBox["q", "2"]}], ";", 
         RowBox[{"M", ",", "m", ",", "M"}], ")"}],
        "PVC"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["q", "2"], " ", 
       TooltipBox[
        RowBox[{
         SubscriptBox[
          StyleBox["C",
           FontWeight->Bold,
           FontSlant->Plain], 
          RowBox[{"2", "\[InvisibleComma]", "2"}]], "(", 
         RowBox[{
          SuperscriptBox["m", "2"], ",", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", 
           RowBox[{"2", " ", "\[Nu]", " ", "m"}], "+", 
           SuperscriptBox["q", "2"]}], ",", 
          SuperscriptBox["q", "2"]}], ";", 
         RowBox[{"M", ",", "m", ",", "M"}], ")"}],
        "PVC"]}], "+", 
      RowBox[{"8", " ", "\[Nu]", " ", "m", " ", 
       SuperscriptBox["q", "2"], " ", 
       TooltipBox[
        RowBox[{
         SubscriptBox[
          StyleBox["C",
           FontWeight->Bold,
           FontSlant->Plain], 
          RowBox[{"2", "\[InvisibleComma]", "2"}]], "(", 
         RowBox[{
          SuperscriptBox["m", "2"], ",", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", 
           RowBox[{"2", " ", "\[Nu]", " ", "m"}], "+", 
           SuperscriptBox["q", "2"]}], ",", 
          SuperscriptBox["q", "2"]}], ";", 
         RowBox[{"M", ",", "m", ",", "M"}], ")"}],
        "PVC"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["q", "2"], " ", 
       TooltipBox[
        RowBox[{
         SubscriptBox[
          StyleBox["C",
           FontWeight->Bold,
           FontSlant->Plain], "0"], "(", 
         RowBox[{
          SuperscriptBox["m", "2"], ",", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", 
           RowBox[{"2", " ", "\[Nu]", " ", "m"}], "+", 
           SuperscriptBox["q", "2"]}], ",", 
          SuperscriptBox["q", "2"]}], ";", 
         RowBox[{"M", ",", "m", ",", "M"}], ")"}],
        "PVC"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["q", "2"], " ", 
       TooltipBox[
        RowBox[{
         SubscriptBox[
          StyleBox["C",
           FontWeight->Bold,
           FontSlant->Plain], "2"], "(", 
         RowBox[{
          SuperscriptBox["m", "2"], ",", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", 
           RowBox[{"2", " ", "\[Nu]", " ", "m"}], "+", 
           SuperscriptBox["q", "2"]}], ",", 
          SuperscriptBox["q", "2"]}], ";", 
         RowBox[{"M", ",", "m", ",", "M"}], ")"}],
        "PVC"]}], "+", 
      RowBox[{"4", " ", "\[Nu]", " ", "m", " ", 
       SuperscriptBox["q", "2"], " ", 
       TooltipBox[
        RowBox[{
         SubscriptBox[
          StyleBox["C",
           FontWeight->Bold,
           FontSlant->Plain], "2"], "(", 
         RowBox[{
          SuperscriptBox["m", "2"], ",", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", 
           RowBox[{"2", " ", "\[Nu]", " ", "m"}], "+", 
           SuperscriptBox["q", "2"]}], ",", 
          SuperscriptBox["q", "2"]}], ";", 
         RowBox[{"M", ",", "m", ",", "M"}], ")"}],
        "PVC"]}], "+", 
      RowBox[{"2", " ", 
       TooltipBox[
        RowBox[{
         SubscriptBox[
          StyleBox["A",
           FontWeight->Bold,
           FontSlant->Plain], "0"], "(", "M", ")"}],
        "PVA"]}]}], ")"}]}]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.812024050870615*^9, 3.812024092873794*^9},
 CellLabel->
  "Out[1478]=",ExpressionUUID->"44009567-6dc3-436a-a331-939f440b83ce"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"T2", "[", "$N", "]"}]], "Input",
 CellChangeTimes->{{3.812024058843729*^9, 3.8120240596994867`*^9}},
 CellLabel->
  "In[1479]:=",ExpressionUUID->"74bb3b9d-ac99-4b5a-8354-b7e731b742e3"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        SuperscriptBox["F", "\[Pi]"], ")"}], "2"], " ", 
      SuperscriptBox["q", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "m", " ", "\[Nu]"}], "+", 
        SuperscriptBox["q", "2"]}], ")"}]}]], 
    RowBox[{
     SuperscriptBox["m", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["g", "A"], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["c", "7"], " ", "\[Tau]3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["c", "6"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "\[Nu]", " ", "m", " ", 
        TooltipBox[
         RowBox[{
          SubscriptBox[
           StyleBox["B",
            FontWeight->Bold,
            FontSlant->Plain], "1"], "(", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", 
           RowBox[{"2", " ", "\[Nu]", " ", "m"}], "+", 
           SuperscriptBox["q", "2"]}], ";", 
          RowBox[{"m", ",", "M"}], ")"}],
         "PVB"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "m", " ", "\[Nu]"}], "+", 
          SuperscriptBox["q", "2"]}], ")"}], " ", 
        TooltipBox[
         RowBox[{
          SubscriptBox[
           StyleBox["B",
            FontWeight->Bold,
            FontSlant->Plain], "0"], "(", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", 
           RowBox[{"2", " ", "\[Nu]", " ", "m"}], "+", 
           SuperscriptBox["q", "2"]}], ";", 
          RowBox[{"m", ",", "M"}], ")"}],
         "PVB"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "m", " ", "\[Nu]"}], "+", 
          SuperscriptBox["q", "2"]}], ")"}], " ", 
        TooltipBox[
         RowBox[{
          SubscriptBox[
           StyleBox["B",
            FontWeight->Bold,
            FontSlant->Plain], "1"], "(", 
          SuperscriptBox["m", "2"], ";", 
          RowBox[{"M", ",", "m"}], ")"}],
         "PVB"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "2"], " ", 
        TooltipBox[
         RowBox[{
          SubscriptBox[
           StyleBox["B",
            FontWeight->Bold,
            FontSlant->Plain], "1"], "(", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", 
           RowBox[{"2", " ", "\[Nu]", " ", "m"}], "+", 
           SuperscriptBox["q", "2"]}], ";", 
          RowBox[{"m", ",", "M"}], ")"}],
         "PVB"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Nu]", "2"], " ", 
        SuperscriptBox["m", "2"], " ", 
        TooltipBox[
         RowBox[{
          SubscriptBox[
           StyleBox["C",
            FontWeight->Bold,
            FontSlant->Plain], 
           RowBox[{"1", "\[InvisibleComma]", "1"}]], "(", 
          RowBox[{
           SuperscriptBox["m", "2"], ",", 
           RowBox[{
            SuperscriptBox["m", "2"], "+", 
            RowBox[{"2", " ", "\[Nu]", " ", "m"}], "+", 
            SuperscriptBox["q", "2"]}], ",", 
           SuperscriptBox["q", "2"]}], ";", 
          RowBox[{"M", ",", "m", ",", "M"}], ")"}],
         "PVC"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["q", "2"], " ", 
        TooltipBox[
         RowBox[{
          SubscriptBox[
           StyleBox["C",
            FontWeight->Bold,
            FontSlant->Plain], 
           RowBox[{"1", "\[InvisibleComma]", "1"}]], "(", 
          RowBox[{
           SuperscriptBox["m", "2"], ",", 
           RowBox[{
            SuperscriptBox["m", "2"], "+", 
            RowBox[{"2", " ", "\[Nu]", " ", "m"}], "+", 
            SuperscriptBox["q", "2"]}], ",", 
           SuperscriptBox["q", "2"]}], ";", 
          RowBox[{"M", ",", "m", ",", "M"}], ")"}],
         "PVC"]}], "+", 
       RowBox[{"2", " ", "\[Nu]", " ", "m", " ", 
        SuperscriptBox["q", "2"], " ", 
        TooltipBox[
         RowBox[{
          SubscriptBox[
           StyleBox["C",
            FontWeight->Bold,
            FontSlant->Plain], 
           RowBox[{"1", "\[InvisibleComma]", "1"}]], "(", 
          RowBox[{
           SuperscriptBox["m", "2"], ",", 
           RowBox[{
            SuperscriptBox["m", "2"], "+", 
            RowBox[{"2", " ", "\[Nu]", " ", "m"}], "+", 
            SuperscriptBox["q", "2"]}], ",", 
           SuperscriptBox["q", "2"]}], ";", 
          RowBox[{"M", ",", "m", ",", "M"}], ")"}],
         "PVC"]}], "-", 
       RowBox[{"2", " ", "\[Nu]", " ", "m", " ", 
        SuperscriptBox["q", "2"], " ", 
        TooltipBox[
         RowBox[{
          SubscriptBox[
           StyleBox["C",
            FontWeight->Bold,
            FontSlant->Plain], "1"], "(", 
          RowBox[{
           SuperscriptBox["m", "2"], ",", 
           RowBox[{
            SuperscriptBox["m", "2"], "+", 
            RowBox[{"2", " ", "\[Nu]", " ", "m"}], "+", 
            SuperscriptBox["q", "2"]}], ",", 
           SuperscriptBox["q", "2"]}], ";", 
          RowBox[{"M", ",", "m", ",", "M"}], ")"}],
         "PVC"]}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          SuperscriptBox["q", "2"], ")"}], "2"], " ", 
        TooltipBox[
         RowBox[{
          SubscriptBox[
           StyleBox["C",
            FontWeight->Bold,
            FontSlant->Plain], "1"], "(", 
          RowBox[{
           SuperscriptBox["m", "2"], ",", 
           RowBox[{
            SuperscriptBox["m", "2"], "+", 
            RowBox[{"2", " ", "\[Nu]", " ", "m"}], "+", 
            SuperscriptBox["q", "2"]}], ",", 
           SuperscriptBox["q", "2"]}], ";", 
          RowBox[{"M", ",", "m", ",", "M"}], ")"}],
         "PVC"]}]}], ")"}]}]}]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.8120240604874268`*^9, 3.812024093659505*^9},
 CellLabel->
  "Out[1479]=",ExpressionUUID->"0f6332a8-5f19-4065-ad0c-c862e4d984b0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"T1Elastic", "[", "$N", "]"}]], "Input",
 CellChangeTimes->{{3.812024070464542*^9, 3.812024071259259*^9}},
 CellLabel->
  "In[1480]:=",ExpressionUUID->"b9baa9a1-a1f1-4d29-9c21-0faf08284082"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"128", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        SuperscriptBox["F", "\[Pi]"], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "m", " ", "\[Nu]"}], "+", 
        SuperscriptBox["q", "2"]}], ")"}]}]], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["c", "6"]}], "+", 
       SuperscriptBox["c", "7"]}], ")"}], " ", "m", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["g", "A"], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["m", "2"], " ", 
        TooltipBox[
         RowBox[{
          SubscriptBox[
           StyleBox["B",
            FontWeight->Bold,
            FontSlant->Plain], "0"], "(", 
          SuperscriptBox["m", "2"], ";", 
          RowBox[{"m", ",", "M"}], ")"}],
         "PVB"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["m", "2"], " ", 
        TooltipBox[
         RowBox[{
          SubscriptBox[
           StyleBox["B",
            FontWeight->Bold,
            FontSlant->Plain], "0"], "(", 
          SuperscriptBox["m", "2"], ";", 
          RowBox[{"M", ",", "m"}], ")"}],
         "PVB"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["m", "2"], " ", 
        TooltipBox[
         RowBox[{
          SubscriptBox[
           StyleBox["B",
            FontWeight->Bold,
            FontSlant->Plain], "1"], "(", 
          SuperscriptBox["m", "2"], ";", 
          RowBox[{"m", ",", "M"}], ")"}],
         "PVB"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "2"], " ", 
        TooltipBox[
         RowBox[{
          SubscriptBox[
           StyleBox["B",
            FontWeight->Bold,
            FontSlant->Plain], 
           RowBox[{"1", "\[InvisibleComma]", "1"}]], "(", 
          SuperscriptBox["q", "2"], ";", 
          RowBox[{"M", ",", "M"}], ")"}],
         "PVB"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "2"], " ", 
        TooltipBox[
         RowBox[{
          SubscriptBox[
           StyleBox["B",
            FontWeight->Bold,
            FontSlant->Plain], "0"], "(", 
          SuperscriptBox["q", "2"], ";", 
          RowBox[{"M", ",", "M"}], ")"}],
         "PVB"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "2"], " ", 
        TooltipBox[
         RowBox[{
          SubscriptBox[
           StyleBox["B",
            FontWeight->Bold,
            FontSlant->Plain], "1"], "(", 
          SuperscriptBox["q", "2"], ";", 
          RowBox[{"M", ",", "M"}], ")"}],
         "PVB"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["q", "2"], " ", 
        TooltipBox[
         RowBox[{
          SubscriptBox[
           StyleBox["C",
            FontWeight->Bold,
            FontSlant->Plain], 
           RowBox[{"2", "\[InvisibleComma]", "2"}]], "(", 
          RowBox[{
           SuperscriptBox["m", "2"], ",", 
           SuperscriptBox["m", "2"], ",", 
           SuperscriptBox["q", "2"]}], ";", 
          RowBox[{"M", ",", "m", ",", "M"}], ")"}],
         "PVC"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["q", "2"], " ", 
        TooltipBox[
         RowBox[{
          SubscriptBox[
           StyleBox["C",
            FontWeight->Bold,
            FontSlant->Plain], "0"], "(", 
          RowBox[{
           SuperscriptBox["m", "2"], ",", 
           SuperscriptBox["m", "2"], ",", 
           SuperscriptBox["q", "2"]}], ";", 
          RowBox[{"M", ",", "m", ",", "M"}], ")"}],
         "PVC"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["q", "2"], " ", 
        TooltipBox[
         RowBox[{
          SubscriptBox[
           StyleBox["C",
            FontWeight->Bold,
            FontSlant->Plain], "2"], "(", 
          RowBox[{
           SuperscriptBox["m", "2"], ",", 
           SuperscriptBox["m", "2"], ",", 
           SuperscriptBox["q", "2"]}], ";", 
          RowBox[{"M", ",", "m", ",", "M"}], ")"}],
         "PVC"]}], "-", 
       RowBox[{"2", " ", 
        TooltipBox[
         RowBox[{
          SubscriptBox[
           StyleBox["A",
            FontWeight->Bold,
            FontSlant->Plain], "0"], "(", "M", ")"}],
         "PVA"]}]}], ")"}]}]}]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.812024071978044*^9, 3.812024094531198*^9}},
 CellLabel->
  "Out[1480]=",ExpressionUUID->"cd8db4a7-23d1-42e8-b088-0fa28a9b64a2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"T2Elastic", "[", "$N", "]"}], "/.", 
  RowBox[{"\[Nu]", "\[Rule]", "0"}]}]], "Input",
 CellChangeTimes->{{3.811260843342928*^9, 3.8112608500655127`*^9}, {
  3.811261545772924*^9, 3.811261546697844*^9}, {3.8117894742321577`*^9, 
  3.811789496706287*^9}, {3.8117900662247677`*^9, 3.8117901104957*^9}, {
  3.811849655065486*^9, 3.811849661101491*^9}, {3.811947566972377*^9, 
  3.8119476024597597`*^9}, {3.811951986710435*^9, 3.811951991464271*^9}, {
  3.8120187067639647`*^9, 3.812018712200345*^9}, {3.812021662091257*^9, 
  3.812021673855577*^9}, {3.8120240455759687`*^9, 3.812024077044238*^9}},
 CellLabel->
  "In[1481]:=",ExpressionUUID->"f9e1d9d9-3b18-48e6-abc0-dc635f89d507"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["c", "6"]}], "+", 
      SuperscriptBox["c", "7"]}], ")"}], " ", 
    SuperscriptBox["m", "5"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox["g", "A"], ")"}], "2"], " ", 
    TooltipBox[
     RowBox[{
      SubscriptBox[
       StyleBox["C",
        FontWeight->Bold,
        FontSlant->Plain], 
       RowBox[{"1", "\[InvisibleComma]", "1"}]], "(", 
      RowBox[{
       SuperscriptBox["m", "2"], ",", 
       SuperscriptBox["m", "2"], ",", 
       SuperscriptBox["q", "2"]}], ";", 
      RowBox[{"M", ",", "m", ",", "M"}], ")"}],
     "PVC"]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox["F", "\[Pi]"], ")"}], "2"], " ", 
    SuperscriptBox["q", "2"]}]], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.811261547130776*^9, {3.811850077443779*^9, 3.811850100356101*^9}, {
   3.811876018750703*^9, 3.811876043190404*^9}, 3.811877831818494*^9, {
   3.811878038890868*^9, 3.811878064057919*^9}, 3.811878520911706*^9, {
   3.811879284912506*^9, 3.811879350395256*^9}, 3.811879387025667*^9, 
   3.811879477291546*^9, {3.81194755697838*^9, 3.811947575750764*^9}, 
   3.8119509542206593`*^9, 3.8119519924039583`*^9, 3.812015192507286*^9, {
   3.8120153608062487`*^9, 3.812015368661655*^9}, {3.8120154054795218`*^9, 
   3.812015412297896*^9}, {3.812015648709173*^9, 3.81201566673158*^9}, 
   3.8120185021994658`*^9, 3.8120185639145603`*^9, {3.812018691868107*^9, 
   3.81201871282798*^9}, 3.8120187757175007`*^9, 3.812019179538463*^9, 
   3.812020017496592*^9, 3.8120201971695347`*^9, {3.812020420886215*^9, 
   3.8120204463418207`*^9}, {3.812021653966714*^9, 3.812021674842164*^9}, 
   3.8120240406536922`*^9, {3.812024078478086*^9, 3.812024095289114*^9}},
 CellLabel->
  "Out[1481]=",ExpressionUUID->"33f4e426-4bbe-45fe-804f-4bc758e58d72"]
}, Open  ]]
},
WindowSize->{1530, 851},
WindowMargins->{{Automatic, 2}, {32, Automatic}},
Magnification:>1.5 Inherited,
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"0a6d2072-03a4-46bc-bc3c-bfe5a7d008d6"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 507, 12, 131, "Input",ExpressionUUID->"4aa8d0e1-2e07-4ad2-9517-202b965975f2"],
Cell[1068, 34, 350, 9, 106, "Input",ExpressionUUID->"79207481-7dec-46f7-97bc-d5b4b384eb85"],
Cell[1421, 45, 586, 11, 103, "Input",ExpressionUUID->"6a0e7265-50a3-4ebf-9b8e-2b7b12ce0b64"],
Cell[2010, 58, 324, 9, 50, "Input",ExpressionUUID->"79bfb808-ca10-4341-b4e5-6509c9845a7b"],
Cell[CellGroupData[{
Cell[2359, 71, 192, 3, 46, "Input",ExpressionUUID->"c28188a4-ab4b-4057-b734-ccdc6fb0974b"],
Cell[2554, 76, 525, 10, 56, "Print",ExpressionUUID->"87ef8266-0b29-4535-9001-f6e85ee96a30"]
}, Open  ]],
Cell[3094, 89, 267, 7, 50, "Input",ExpressionUUID->"3a5795f2-0c80-41f6-b5f0-b020ecce7289"],
Cell[3364, 98, 361, 8, 46, "Input",ExpressionUUID->"e74e469b-0774-488c-91d2-1dd1710bba3f"],
Cell[3728, 108, 1041, 19, 148, "Input",ExpressionUUID->"deff0364-8e84-47cd-9cfe-2cd16f1a8e74"],
Cell[4772, 129, 550, 12, 66, "Input",ExpressionUUID->"5be4ff27-cd04-41e0-abf0-02059fbad7cf"],
Cell[5325, 143, 1431, 22, 46, "Input",ExpressionUUID->"c52f6d69-abea-452d-9ddb-aee2311bf84f"],
Cell[CellGroupData[{
Cell[6781, 169, 208, 4, 46, "Input",ExpressionUUID->"fddc61be-6676-4883-88ef-35e578f0f114"],
Cell[6992, 175, 8257, 256, 226, "Output",ExpressionUUID->"44009567-6dc3-436a-a331-939f440b83ce"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15286, 436, 208, 4, 46, "Input",ExpressionUUID->"74bb3b9d-ac99-4b5a-8354-b7e731b742e3"],
Cell[15497, 442, 6046, 180, 197, "Output",ExpressionUUID->"0f6332a8-5f19-4065-ad0c-c862e4d984b0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21580, 627, 213, 4, 46, "Input",ExpressionUUID->"b9baa9a1-a1f1-4d29-9c21-0faf08284082"],
Cell[21796, 633, 4674, 148, 131, "Output",ExpressionUUID->"cd8db4a7-23d1-42e8-b088-0fa28a9b64a2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26507, 786, 712, 12, 46, "Input",ExpressionUUID->"f9e1d9d9-3b18-48e6-abc0-dc635f89d507"],
Cell[27222, 800, 1971, 47, 101, "Output",ExpressionUUID->"33f4e426-4bbe-45fe-804f-4bc758e58d72"]
}, Open  ]]
}
]
*)




==> anc/Results.m <==
(****	 Diagramm[1]	****)
T1[1]:=0
(****	 Diagramm[1]	****)
T2[1]:=(m^2*(1 + \[Tau]3))/(LDot[q, q]*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[1]	****)
T1Elastic[1]:=0
(****	 Diagramm[1]	****)
T2Elastic[1]:=(m^2*(1 + \[Tau]3))/(2*m*\[Nu]*LDot[q, q] + LDot[q, q]^2)
(****	 Diagramm[2]	****)
T1[2]:=(m*(1 + \[Tau]3)*(2*LTensor[c, 6] + LTensor[c, 7]))/
 (4*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[2]	****)
T2[2]:=0
(****	 Diagramm[2]	****)
T1Elastic[2]:=(m*(1 + \[Tau]3)*(2*LTensor[c, 6] + LTensor[c, 7]))/
 (4*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[2]	****)
T2Elastic[2]:=0
(****	 Diagramm[3]	****)
T1[3]:=(m*(1 + \[Tau]3)*(2*LTensor[c, 6] + LTensor[c, 7]))/
 (4*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[3]	****)
T2[3]:=0
(****	 Diagramm[3]	****)
T1Elastic[3]:=(m*(1 + \[Tau]3)*(2*LTensor[c, 6] + LTensor[c, 7]))/
 (4*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[3]	****)
T2Elastic[3]:=0
(****	 Diagramm[4]	****)
T1[4]:=-(m*\[Nu]*(1 + \[Tau]3)*(LTensor[d, 6] + 2*LTensor[d, 7]))/
 (2*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[4]	****)
T2[4]:=-((m^2*(1 + \[Tau]3)*(LTensor[d, 6] + 2*LTensor[d, 7]))/
  (2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[4]	****)
T1Elastic[4]:=-((1 + \[Tau]3)*LDot[q, q]*(LTensor[d, 6] + 2*LTensor[d, 7]))/
 (8*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[4]	****)
T2Elastic[4]:=-(m^2*(1 + \[Tau]3)*(LTensor[d, 6] + 2*LTensor[d, 7]))/
 (2*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[5]	****)
T1[5]:=-(m*\[Nu]*(1 + \[Tau]3)*(LTensor[d, 6] + 2*LTensor[d, 7]))/
 (2*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[5]	****)
T2[5]:=-((m^2*(1 + \[Tau]3)*(LTensor[d, 6] + 2*LTensor[d, 7]))/
  (2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[5]	****)
T1Elastic[5]:=-((1 + \[Tau]3)*LDot[q, q]*(LTensor[d, 6] + 2*LTensor[d, 7]))/
 (8*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[5]	****)
T2Elastic[5]:=-(m^2*(1 + \[Tau]3)*(LTensor[d, 6] + 2*LTensor[d, 7]))/
 (2*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[6]	****)
T1[6]:=(m*(2*m - \[Nu])*(4*LTensor[c, 6]^2 + 4*\[Tau]3*LTensor[c, 6]*LTensor[c, 7] + 
   LTensor[c, 7]^2))/(4*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[6]	****)
T2[6]:=-(m^2*(4*LTensor[c, 6]^2 + 4*\[Tau]3*LTensor[c, 6]*LTensor[c, 7] + 
    LTensor[c, 7]^2))/(2*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[6]	****)
T1Elastic[6]:=((4*m^2 + LDot[q, q])*(4*LTensor[c, 6]^2 + 4*\[Tau]3*LTensor[c, 6]*
    LTensor[c, 7] + LTensor[c, 7]^2))/(8*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[6]	****)
T2Elastic[6]:=-(m^2*(4*LTensor[c, 6]^2 + 4*\[Tau]3*LTensor[c, 6]*LTensor[c, 7] + 
    LTensor[c, 7]^2))/(2*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[7]	****)
T1[7]:=(1 + \[Tau]3)*(LTensor[d, 6] + 2*LTensor[d, 7])
(****	 Diagramm[7]	****)
T2[7]:=0
(****	 Diagramm[7]	****)
T1Elastic[7]:=0
(****	 Diagramm[7]	****)
T2Elastic[7]:=0
(****	 Diagramm[8]	****)
T1[8]:=-(m*LTensor[g, A]^2*(\[Nu]*PVB[0, 1, LDot[q, q], M, M, Weights -> {2, 1}] + 
    4*\[Nu]*PVB[0, 2, LDot[q, q], M, M, Weights -> {2, 1}] + 
    4*\[Nu]*PVB[0, 3, LDot[q, q], M, M, Weights -> {2, 1}] + 
    2*m*PVC[0, 0, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, 
      M] + 8*m*PVC[0, 0, 1, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, 
      m, M] + 8*m*PVC[0, 0, 2, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], 
      M, m, M] + 2*m*M^2*PVC[0, 0, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
      LDot[q, q], M, m, M, Weights -> {2, 1, 1}] + 
    8*m*M^2*PVC[0, 0, 1, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, 
      M, Weights -> {2, 1, 1}] + 8*m*M^2*PVC[0, 0, 2, m^2, 
      m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M, 
      Weights -> {2, 1, 1}]))/(32*Pi^2*LTensor[F, Pi]^2)
(****	 Diagramm[8]	****)
T2[8]:=(m^4*LTensor[g, A]^2*(PVC[0, 2, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
    LDot[q, q], M, m, M] + M^2*PVC[0, 2, 0, m^2, m^2 + 2*m*\[Nu] + 
      LDot[q, q], LDot[q, q], M, m, M, Weights -> {2, 1, 1}]))/
 (4*Pi^2*LDot[q, q]*LTensor[F, Pi]^2)
(****	 Diagramm[8]	****)
T1Elastic[8]:=0
(****	 Diagramm[8]	****)
T2Elastic[8]:=0
(****	 Diagramm[9]	****)
T1[9]:=(m*(-1 + \[Tau]3)*LTensor[g, A]^2*
  (M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], M, m, m] - 
   M^2*PVC[0, 0, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M] - 
   M^2*PVC[0, 0, 0, LDot[q, q], m^2, m^2 + 2*m*\[Nu] + LDot[q, q], m, m, M] + 
   2*m*\[Nu]*PVC[0, 0, 0, LDot[q, q], m^2, m^2 + 2*m*\[Nu] + LDot[q, q], m, 
     m, M] + M^2*PVC[0, 0, 0, m^2 - 2*m*\[Nu] + LDot[q, q], m^2, LDot[q, q], 
     M, m, M] + 4*M^2*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 - 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   2*m*\[Nu]*PVC[0, 0, 1, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], M, 
     m, m] - 4*M^2*PVC[0, 0, 1, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
     LDot[q, q], M, m, M] - 4*M^2*PVC[0, 0, 1, LDot[q, q], m^2, 
     m^2 + 2*m*\[Nu] + LDot[q, q], m, m, M] + 
   6*m*\[Nu]*PVC[0, 0, 1, LDot[q, q], m^2, m^2 + 2*m*\[Nu] + LDot[q, q], m, 
     m, M] + 4*M^2*PVC[0, 0, 1, m^2 - 2*m*\[Nu] + LDot[q, q], m^2, 
     LDot[q, q], M, m, M] + 4*M^2*PVC[0, 0, 2, m^2, LDot[q, q], 
     m^2 - 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   4*m*\[Nu]*PVC[0, 0, 2, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], M, 
     m, m] - 4*M^2*PVC[0, 0, 2, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
     LDot[q, q], M, m, M] - 4*M^2*PVC[0, 0, 2, LDot[q, q], m^2, 
     m^2 + 2*m*\[Nu] + LDot[q, q], m, m, M] + 
   4*m*\[Nu]*PVC[0, 0, 2, LDot[q, q], m^2, m^2 + 2*m*\[Nu] + LDot[q, q], m, 
     m, M] + 4*M^2*PVC[0, 0, 2, m^2 - 2*m*\[Nu] + LDot[q, q], m^2, 
     LDot[q, q], M, m, M] - 4*M^2*PVC[0, 1, 0, LDot[q, q], m^2, 
     m^2 + 2*m*\[Nu] + LDot[q, q], m, m, M] + 
   6*m*\[Nu]*PVC[0, 1, 0, LDot[q, q], m^2, m^2 + 2*m*\[Nu] + LDot[q, q], m, 
     m, M] + 4*M^2*PVC[0, 1, 0, m^2 - 2*m*\[Nu] + LDot[q, q], m^2, 
     LDot[q, q], M, m, M] - 8*M^2*PVC[0, 1, 1, LDot[q, q], m^2, 
     m^2 + 2*m*\[Nu] + LDot[q, q], m, m, M] + 
   8*m*\[Nu]*PVC[0, 1, 1, LDot[q, q], m^2, m^2 + 2*m*\[Nu] + LDot[q, q], m, 
     m, M] + 8*M^2*PVC[0, 1, 1, m^2 - 2*m*\[Nu] + LDot[q, q], m^2, 
     LDot[q, q], M, m, M] - 4*M^2*PVC[0, 2, 0, LDot[q, q], m^2, 
     m^2 + 2*m*\[Nu] + LDot[q, q], m, m, M] + 
   4*m*\[Nu]*PVC[0, 2, 0, LDot[q, q], m^2, m^2 + 2*m*\[Nu] + LDot[q, q], m, 
     m, M] + 4*M^2*PVC[0, 2, 0, m^2 - 2*m*\[Nu] + LDot[q, q], m^2, 
     LDot[q, q], M, m, M]))/(64*Pi^2*\[Nu]*LTensor[F, Pi]^2)
(****	 Diagramm[9]	****)
T2[9]:=-(m^3*(1 - \[Tau]3)*LTensor[g, A]^2*
   (LDot[q, q]*PVC[0, 0, 0, LDot[q, q], m^2, m^2 + 2*m*\[Nu] + LDot[q, q], m, 
      m, M] - (2*(M^2 + m*\[Nu]) - LDot[q, q])*PVC[0, 0, 1, m^2, LDot[q, q], 
      m^2 - 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    (2*M^2 - 2*m*\[Nu] + LDot[q, q])*PVC[0, 0, 1, LDot[q, q], m^2, 
      m^2 + 2*m*\[Nu] + LDot[q, q], m, m, M] - 2*(M^2 + m*\[Nu])*
     PVC[0, 0, 2, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    2*(M^2 - m*\[Nu])*PVC[0, 0, 2, LDot[q, q], m^2, 
      m^2 + 2*m*\[Nu] + LDot[q, q], m, m, M] - 
    (2*(M^2 + m*\[Nu]) - LDot[q, q])*PVC[0, 1, 0, m^2, LDot[q, q], 
      m^2 - 2*m*\[Nu] + LDot[q, q], M, m, m] + (2*M^2 - LDot[q, q])*
     PVC[0, 1, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M] - 
    (2*M^2 - LDot[q, q])*PVC[0, 1, 0, m^2 - 2*m*\[Nu] + LDot[q, q], m^2, 
      LDot[q, q], M, m, M] - 4*(M^2 + m*\[Nu])*PVC[0, 1, 1, m^2, LDot[q, q], 
      m^2 - 2*m*\[Nu] + LDot[q, q], M, m, m] - 2*(M^2 + m*\[Nu])*
     PVC[0, 2, 0, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    2*M^2*PVC[0, 2, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, 
      M] - 2*M^2*PVC[0, 2, 0, m^2 - 2*m*\[Nu] + LDot[q, q], m^2, LDot[q, q], 
      M, m, M]))/(32*Pi^2*\[Nu]*LDot[q, q]*LTensor[F, Pi]^2)
(****	 Diagramm[9]	****)
T1Elastic[9]:=0
(****	 Diagramm[9]	****)
T2Elastic[9]:=0
(****	 Diagramm[10]	****)
T1[10]:=(m^2*(-3 + \[Tau]3)*LTensor[g, A]^2*
  (PVB[0, 1, LDot[q, q], m, m, Weights -> {2, 1}] + 
   PVB[0, 2, LDot[q, q], m, m, Weights -> {2, 1}] + 
   M^2*(PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m, 
      Weights -> {1, 2, 1}] + PVC[0, 0, 2, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m, Weights -> {1, 2, 1}])))/
 (16*Pi^2*LTensor[F, Pi]^2)
(****	 Diagramm[10]	****)
T2[10]:=-(m^2*(-3 + \[Tau]3)*LTensor[g, A]^2*
   (-PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
    PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    4*m^2*M^2*(PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
       m, m, Weights -> {1, 2, 1}] + 2*PVC[0, 0, 1, m^2, LDot[q, q], 
        m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m, Weights -> {1, 2, 1}] + 
      PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m, 
       Weights -> {1, 2, 1}] + 2*PVC[0, 1, 0, m^2, LDot[q, q], 
        m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m, Weights -> {1, 2, 1}] + 
      2*PVC[0, 1, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m, 
        Weights -> {1, 2, 1}] + PVC[0, 2, 0, m^2, LDot[q, q], 
       m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m, Weights -> {1, 2, 1}])))/
 (64*Pi^2*LDot[q, q]*LTensor[F, Pi]^2)
(****	 Diagramm[10]	****)
T1Elastic[10]:=0
(****	 Diagramm[10]	****)
T2Elastic[10]:=0
(****	 Diagramm[11]	****)
T1[11]:=-(m^2*(-1 + \[Tau]3)*LTensor[g, A]^2*
   (PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m]))/
 (16*Pi^2*LTensor[F, Pi]^2)
(****	 Diagramm[11]	****)
T2[11]:=(m^2*(-1 + \[Tau]3)*LTensor[g, A]^2*
  (-PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
   PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   2*m^2*(PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, 
      m] + PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, 
      m] + PVC[0, 1, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, 
      m] + 2*PVC[0, 1, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
       m, m] + PVC[0, 2, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
      m, m])))/(32*Pi^2*LDot[q, q]*LTensor[F, Pi]^2)
(****	 Diagramm[11]	****)
T1Elastic[11]:=0
(****	 Diagramm[11]	****)
T2Elastic[11]:=0
(****	 Diagramm[12]	****)
T1[12]:=-(m^2*(-1 + \[Tau]3)*LTensor[g, A]^2*
   (PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m]))/
 (16*Pi^2*LTensor[F, Pi]^2)
(****	 Diagramm[12]	****)
T2[12]:=(m^2*(-1 + \[Tau]3)*LTensor[g, A]^2*
  (-PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
   PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   2*m^2*(PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, 
      m] + PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, 
      m] + PVC[0, 1, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, 
      m] + 2*PVC[0, 1, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
       m, m] + PVC[0, 2, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
      m, m])))/(32*Pi^2*LDot[q, q]*LTensor[F, Pi]^2)
(****	 Diagramm[12]	****)
T1Elastic[12]:=0
(****	 Diagramm[12]	****)
T2Elastic[12]:=0
(****	 Diagramm[13]	****)
T1[13]:=(m^2*LTensor[g, A]^2*(PVC[0, 0, 1, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
    LDot[q, q], M, m, M] + 2*PVC[0, 0, 2, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
     LDot[q, q], M, m, M]))/(16*Pi^2*LTensor[F, Pi]^2)
(****	 Diagramm[13]	****)
T2[13]:=-(m^4*LTensor[g, A]^2*PVC[0, 2, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
    LDot[q, q], M, m, M])/(8*Pi^2*LDot[q, q]*LTensor[F, Pi]^2)
(****	 Diagramm[13]	****)
T1Elastic[13]:=0
(****	 Diagramm[13]	****)
T2Elastic[13]:=0
(****	 Diagramm[14]	****)
T1[14]:=(m^2*LTensor[g, A]^2*(PVC[0, 0, 1, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
    LDot[q, q], M, m, M] + 2*PVC[0, 0, 2, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
     LDot[q, q], M, m, M]))/(16*Pi^2*LTensor[F, Pi]^2)
(****	 Diagramm[14]	****)
T2[14]:=-(m^4*LTensor[g, A]^2*PVC[0, 2, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
    LDot[q, q], M, m, M])/(8*Pi^2*LDot[q, q]*LTensor[F, Pi]^2)
(****	 Diagramm[14]	****)
T1Elastic[14]:=0
(****	 Diagramm[14]	****)
T2Elastic[14]:=0
(****	 Diagramm[15]	****)
T1[15]:=0
(****	 Diagramm[15]	****)
T2[15]:=0
(****	 Diagramm[15]	****)
T1Elastic[15]:=0
(****	 Diagramm[15]	****)
T2Elastic[15]:=0
(****	 Diagramm[16]	****)
T1[16]:=0
(****	 Diagramm[16]	****)
T2[16]:=-(m^2*LTensor[g, A]^2*(PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m]))/
 (16*Pi^2*LDot[q, q]*LTensor[F, Pi]^2)
(****	 Diagramm[16]	****)
T1Elastic[16]:=0
(****	 Diagramm[16]	****)
T2Elastic[16]:=0
(****	 Diagramm[17]	****)
T1[17]:=0
(****	 Diagramm[17]	****)
T2[17]:=(-3*m^2*(1 + \[Tau]3)*LTensor[g, A]^2*
  (-2*(m*(3*m + 2*\[Nu]) + LDot[q, q])*PVA[0, m] - 
   M^2*(2*m*(2*m + \[Nu]) + LDot[q, q])*
    PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   (2*m*(m + \[Nu]) + LDot[q, q])*
    (M^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
     2*((m^2 + 2*m*\[Nu] + LDot[q, q])*PVB[0, 2, m^2 + 2*m*\[Nu] + 
          LDot[q, q], M, m] + PVB[1, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, 
        m]))))/(64*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])^2*
  LTensor[F, Pi]^2)
(****	 Diagramm[17]	****)
T1Elastic[17]:=0
(****	 Diagramm[17]	****)
T2Elastic[17]:=(-3*m^4*(1 + \[Tau]3)*LTensor[g, A]^2*(-3*PVA[0, m] - 
   2*M^2*PVB[0, 0, m^2, M, m] + M^2*PVB[0, 1, m^2, M, m] + 
   2*m^2*PVB[0, 2, m^2, M, m] + 2*PVB[1, 0, m^2, M, m]))/
 (32*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])^2*LTensor[F, Pi]^2)
(****	 Diagramm[18]	****)
T1[18]:=-(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], 
     m, M] + 2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] + 
    M^2*PVC[0, 0, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, 
      M] + 2*M^2*PVC[0, 0, 1, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], 
      M, m, M] + LDot[q, q]*PVC[0, 0, 1, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
      LDot[q, q], M, m, M] + 2*LDot[q, q]*PVC[0, 0, 2, m^2, 
      m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M]))/
 (32*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[18]	****)
T2[18]:=(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*
  (m^2*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] - 
   m^2*PVB[0, 1, m^2, M, m] + m^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], m, 
     M] + PVB[1, 0, LDot[q, q], M, M] - 
   2*m^2*M^2*PVC[0, 1, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, 
     m, M] + m^2*LDot[q, q]*PVC[0, 1, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
     LDot[q, q], M, m, M] + m^2*LDot[q, q]*PVC[0, 2, 0, m^2, 
     m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M]))/
 (16*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[18]	****)
T1Elastic[18]:=-(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(PVB[0, 0, m^2, m, M] + 
    2*PVB[0, 1, m^2, m, M] + M^2*PVC[0, 0, 0, m^2, m^2, LDot[q, q], M, m, 
      M] + 2*M^2*PVC[0, 0, 1, m^2, m^2, LDot[q, q], M, m, M] + 
    LDot[q, q]*PVC[0, 0, 1, m^2, m^2, LDot[q, q], M, m, M] + 
    2*LDot[q, q]*PVC[0, 0, 2, m^2, m^2, LDot[q, q], M, m, M]))/
 (32*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[18]	****)
T2Elastic[18]:=(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(m^2*PVB[0, 0, m^2, m, M] + 
   m^2*PVB[0, 1, m^2, m, M] - m^2*PVB[0, 1, m^2, M, m] + 
   PVB[1, 0, LDot[q, q], M, M] - 2*m^2*M^2*PVC[0, 1, 0, m^2, m^2, LDot[q, q], 
     M, m, M] + m^2*LDot[q, q]*PVC[0, 1, 0, m^2, m^2, LDot[q, q], M, m, M] + 
   m^2*LDot[q, q]*PVC[0, 2, 0, m^2, m^2, LDot[q, q], M, m, M]))/
 (16*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[19]	****)
T1[19]:=-(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], 
     m, M] + 2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] + 
    M^2*PVC[0, 0, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, 
      M] + 2*M^2*PVC[0, 0, 1, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], 
      M, m, M] + LDot[q, q]*PVC[0, 0, 1, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
      LDot[q, q], M, m, M] + 2*LDot[q, q]*PVC[0, 0, 2, m^2, 
      m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M]))/
 (32*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[19]	****)
T2[19]:=(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*
  (m^2*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] - 
   m^2*PVB[0, 1, m^2, M, m] + m^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], m, 
     M] + PVB[1, 0, LDot[q, q], M, M] - 
   2*m^2*M^2*PVC[0, 1, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, 
     m, M] + m^2*LDot[q, q]*PVC[0, 1, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
     LDot[q, q], M, m, M] + m^2*LDot[q, q]*PVC[0, 2, 0, m^2, 
     m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M]))/
 (16*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[19]	****)
T1Elastic[19]:=-(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(PVB[0, 0, m^2, m, M] + 
    2*PVB[0, 1, m^2, m, M] + M^2*PVC[0, 0, 0, m^2, m^2, LDot[q, q], M, m, 
      M] + 2*M^2*PVC[0, 0, 1, m^2, m^2, LDot[q, q], M, m, M] + 
    LDot[q, q]*PVC[0, 0, 1, m^2, m^2, LDot[q, q], M, m, M] + 
    2*LDot[q, q]*PVC[0, 0, 2, m^2, m^2, LDot[q, q], M, m, M]))/
 (32*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[19]	****)
T2Elastic[19]:=(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(m^2*PVB[0, 0, m^2, m, M] + 
   m^2*PVB[0, 1, m^2, m, M] - m^2*PVB[0, 1, m^2, M, m] + 
   PVB[1, 0, LDot[q, q], M, M] - 2*m^2*M^2*PVC[0, 1, 0, m^2, m^2, LDot[q, q], 
     M, m, M] + m^2*LDot[q, q]*PVC[0, 1, 0, m^2, m^2, LDot[q, q], M, m, M] + 
   m^2*LDot[q, q]*PVC[0, 2, 0, m^2, m^2, LDot[q, q], M, m, M]))/
 (16*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[20]	****)
T1[20]:=0
(****	 Diagramm[20]	****)
T2[20]:=(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(-PVA[0, M] + 2*m^2*PVB[0, 1, m^2, M, m]))/
 (32*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[20]	****)
T1Elastic[20]:=0
(****	 Diagramm[20]	****)
T2Elastic[20]:=-(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(PVA[0, M] - 2*m^2*PVB[0, 1, m^2, M, m]))/
 (32*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[21]	****)
T1[21]:=0
(****	 Diagramm[21]	****)
T2[21]:=-(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(PVA[0, m] + 
    M^2*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    (2*m*\[Nu] + LDot[q, q])*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m]))/
 (32*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[21]	****)
T1Elastic[21]:=0
(****	 Diagramm[21]	****)
T2Elastic[21]:=-(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(PVA[0, m] + M^2*PVB[0, 0, m^2, M, m]))/
 (32*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[22]	****)
T1[22]:=0
(****	 Diagramm[22]	****)
T2[22]:=(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(-PVA[0, M] + 2*m^2*PVB[0, 1, m^2, M, m]))/
 (32*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[22]	****)
T1Elastic[22]:=0
(****	 Diagramm[22]	****)
T2Elastic[22]:=-(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(PVA[0, M] - 2*m^2*PVB[0, 1, m^2, M, m]))/
 (32*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[23]	****)
T1[23]:=0
(****	 Diagramm[23]	****)
T2[23]:=-(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(PVA[0, m] + 
    M^2*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    (2*m*\[Nu] + LDot[q, q])*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m]))/
 (32*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[23]	****)
T1Elastic[23]:=0
(****	 Diagramm[23]	****)
T2Elastic[23]:=-(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(PVA[0, m] + M^2*PVB[0, 0, m^2, M, m]))/
 (32*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[24]	****)
T1[24]:=(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(-PVB[0, 1, LDot[q, q], m, m] + 
   PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
   M^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   2*m*\[Nu]*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m] + LDot[q, q]*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m]))/(32*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[24]	****)
T2[24]:=-(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(PVA[0, M] - (2*m*\[Nu] + LDot[q, q])*
     PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
    2*m*\[Nu]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
    LDot[q, q]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
    4*m^2*M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
      m, m] - 4*m^2*M^2*PVC[0, 0, 1, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 2*m^2*LDot[q, q]*
     PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 
    4*m^2*M^2*PVC[0, 1, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
      m, m] + 4*m^2*LDot[q, q]*PVC[0, 1, 1, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 2*m^2*LDot[q, q]*
     PVC[0, 2, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m]))/
 (64*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[24]	****)
T1Elastic[24]:=(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(PVB[0, 1, m^2, M, m] - 
   PVB[0, 1, LDot[q, q], m, m] - M^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2, M, m, 
     m] + LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], m^2, M, m, m]))/
 (32*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[24]	****)
T2Elastic[24]:=-(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(PVA[0, M] + 
    2*m^2*(-2*M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2, M, m, m] - 
      2*M^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2, M, m, m] + 
      LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], m^2, M, m, m] - 
      2*M^2*PVC[0, 1, 0, m^2, LDot[q, q], m^2, M, m, m] + 
      2*LDot[q, q]*PVC[0, 1, 1, m^2, LDot[q, q], m^2, M, m, m] + 
      LDot[q, q]*PVC[0, 2, 0, m^2, LDot[q, q], m^2, M, m, m])))/
 (64*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[25]	****)
T1[25]:=(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(-PVB[0, 1, LDot[q, q], m, m] + 
   PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
   M^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   2*m*\[Nu]*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m] + LDot[q, q]*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m]))/(32*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[25]	****)
T2[25]:=-(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(PVA[0, M] - (2*m*\[Nu] + LDot[q, q])*
     PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
    2*m*\[Nu]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
    LDot[q, q]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
    4*m^2*M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
      m, m] - 4*m^2*M^2*PVC[0, 0, 1, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 2*m^2*LDot[q, q]*
     PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 
    4*m^2*M^2*PVC[0, 1, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
      m, m] + 4*m^2*LDot[q, q]*PVC[0, 1, 1, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 2*m^2*LDot[q, q]*
     PVC[0, 2, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m]))/
 (64*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[25]	****)
T1Elastic[25]:=(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(PVB[0, 1, m^2, M, m] - 
   PVB[0, 1, LDot[q, q], m, m] - M^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2, M, m, 
     m] + LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], m^2, M, m, m]))/
 (32*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[25]	****)
T2Elastic[25]:=-(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(PVA[0, M] + 
    2*m^2*(-2*M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2, M, m, m] - 
      2*M^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2, M, m, m] + 
      LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], m^2, M, m, m] - 
      2*M^2*PVC[0, 1, 0, m^2, LDot[q, q], m^2, M, m, m] + 
      2*LDot[q, q]*PVC[0, 1, 1, m^2, LDot[q, q], m^2, M, m, m] + 
      LDot[q, q]*PVC[0, 2, 0, m^2, LDot[q, q], m^2, M, m, m])))/
 (64*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[26]	****)
T1[26]:=0
(****	 Diagramm[26]	****)
T2[26]:=0
(****	 Diagramm[26]	****)
T1Elastic[26]:=0
(****	 Diagramm[26]	****)
T2Elastic[26]:=0
(****	 Diagramm[27]	****)
T1[27]:=0
(****	 Diagramm[27]	****)
T2[27]:=0
(****	 Diagramm[27]	****)
T1Elastic[27]:=0
(****	 Diagramm[27]	****)
T2Elastic[27]:=0
(****	 Diagramm[28]	****)
T1[28]:=0
(****	 Diagramm[28]	****)
T2[28]:=0
(****	 Diagramm[28]	****)
T1Elastic[28]:=0
(****	 Diagramm[28]	****)
T2Elastic[28]:=0
(****	 Diagramm[29]	****)
T1[29]:=0
(****	 Diagramm[29]	****)
T2[29]:=-(m^2*(1 + \[Tau]3)*PVB[1, 0, LDot[q, q], M, M])/
 (8*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[29]	****)
T1Elastic[29]:=0
(****	 Diagramm[29]	****)
T2Elastic[29]:=-(m^2*(1 + \[Tau]3)*PVB[1, 0, LDot[q, q], M, M])/
 (8*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[30]	****)
T1[30]:=0
(****	 Diagramm[30]	****)
T2[30]:=-(m^2*(1 + \[Tau]3)*PVB[1, 0, LDot[q, q], M, M])/
 (8*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[30]	****)
T1Elastic[30]:=0
(****	 Diagramm[30]	****)
T2Elastic[30]:=-(m^2*(1 + \[Tau]3)*PVB[1, 0, LDot[q, q], M, M])/
 (8*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[31]	****)
T1[31]:=0
(****	 Diagramm[31]	****)
T2[31]:=(m^2*(1 + \[Tau]3)*PVA[0, M])/(16*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*
  LTensor[F, Pi]^2)
(****	 Diagramm[31]	****)
T1Elastic[31]:=0
(****	 Diagramm[31]	****)
T2Elastic[31]:=(m^2*(1 + \[Tau]3)*PVA[0, M])/(16*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*
  LTensor[F, Pi]^2)
(****	 Diagramm[32]	****)
T1[32]:=0
(****	 Diagramm[32]	****)
T2[32]:=(m^2*(1 + \[Tau]3)*PVA[0, M])/(16*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*
  LTensor[F, Pi]^2)
(****	 Diagramm[32]	****)
T1Elastic[32]:=0
(****	 Diagramm[32]	****)
T2Elastic[32]:=(m^2*(1 + \[Tau]3)*PVA[0, M])/(16*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*
  LTensor[F, Pi]^2)
(****	 Diagramm[33]	****)
T1[33]:=8*m*(2*LTensor[e, 89] + \[Tau]3*LTensor[e, 91] + LTensor[e, 93] + 
  LTensor[e, 118])
(****	 Diagramm[33]	****)
T2[33]:=4*m*(2*LTensor[e, 90] + \[Tau]3*LTensor[e, 92] + LTensor[e, 94] + 
  LTensor[e, 117])
(****	 Diagramm[33]	****)
T1Elastic[33]:=0
(****	 Diagramm[33]	****)
T2Elastic[33]:=0
(****	 Diagramm[34]	****)
T1[34]:=(m*(1 + \[Tau]3)*(LDot[q, q]*(2*LTensor[e, 54] + LTensor[e, 74]) - 
   4*M^2*(2*LTensor[e, 105] + LTensor[e, 106])))/(2*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[34]	****)
T2[34]:=0
(****	 Diagramm[34]	****)
T1Elastic[34]:=(m*(1 + \[Tau]3)*(LDot[q, q]*(2*LTensor[e, 54] + LTensor[e, 74]) - 
   4*M^2*(2*LTensor[e, 105] + LTensor[e, 106])))/(2*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[34]	****)
T2Elastic[34]:=0
(****	 Diagramm[35]	****)
T1[35]:=(m*(1 + \[Tau]3)*(LDot[q, q]*(2*LTensor[e, 54] + LTensor[e, 74]) - 
   4*M^2*(2*LTensor[e, 105] + LTensor[e, 106])))/(2*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[35]	****)
T2[35]:=0
(****	 Diagramm[35]	****)
T1Elastic[35]:=(m*(1 + \[Tau]3)*(LDot[q, q]*(2*LTensor[e, 54] + LTensor[e, 74]) - 
   4*M^2*(2*LTensor[e, 105] + LTensor[e, 106])))/(2*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[35]	****)
T2Elastic[35]:=0
(****	 Diagramm[36]	****)
T1[36]:=(m*\[Nu]^2*(LTensor[c, 7]*(\[Tau]3*LTensor[d, 6] + 2*LTensor[d, 7]) + 
   2*LTensor[c, 6]*(LTensor[d, 6] + 2*\[Tau]3*LTensor[d, 7])))/
 (2*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[36]	****)
T2[36]:=-(m*LDot[q, q]*(LTensor[c, 7]*(\[Tau]3*LTensor[d, 6] + 2*LTensor[d, 7]) + 
    2*LTensor[c, 6]*(LTensor[d, 6] + 2*\[Tau]3*LTensor[d, 7])))/
 (2*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[36]	****)
T1Elastic[36]:=(LDot[q, q]^2*(LTensor[c, 7]*(\[Tau]3*LTensor[d, 6] + 2*LTensor[d, 7]) + 
   2*LTensor[c, 6]*(LTensor[d, 6] + 2*\[Tau]3*LTensor[d, 7])))/
 (8*m*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[36]	****)
T2Elastic[36]:=-(m*LDot[q, q]*(LTensor[c, 7]*(\[Tau]3*LTensor[d, 6] + 2*LTensor[d, 7]) + 
    2*LTensor[c, 6]*(LTensor[d, 6] + 2*\[Tau]3*LTensor[d, 7])))/
 (2*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[37]	****)
T1[37]:=(m*\[Nu]^2*(LTensor[c, 7]*(\[Tau]3*LTensor[d, 6] + 2*LTensor[d, 7]) + 
   2*LTensor[c, 6]*(LTensor[d, 6] + 2*\[Tau]3*LTensor[d, 7])))/
 (2*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[37]	****)
T2[37]:=-(m*LDot[q, q]*(LTensor[c, 7]*(\[Tau]3*LTensor[d, 6] + 2*LTensor[d, 7]) + 
    2*LTensor[c, 6]*(LTensor[d, 6] + 2*\[Tau]3*LTensor[d, 7])))/
 (2*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[37]	****)
T1Elastic[37]:=(LDot[q, q]^2*(LTensor[c, 7]*(\[Tau]3*LTensor[d, 6] + 2*LTensor[d, 7]) + 
   2*LTensor[c, 6]*(LTensor[d, 6] + 2*\[Tau]3*LTensor[d, 7])))/
 (8*m*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[37]	****)
T2Elastic[37]:=-(m*LDot[q, q]*(LTensor[c, 7]*(\[Tau]3*LTensor[d, 6] + 2*LTensor[d, 7]) + 
    2*LTensor[c, 6]*(LTensor[d, 6] + 2*\[Tau]3*LTensor[d, 7])))/
 (2*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[38]	****)
T1[38]:=-(m*(-3 + \[Tau]3)*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
   (2*PVB[0, 0, LDot[q, q], m, m] - PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m] + 2*PVB[0, 1, LDot[q, q], m, m] - 
    PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    4*m^2*PVB[0, 0, LDot[q, q], m, m, Weights -> {2, 1}] + 
    2*M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, 
      m] + 2*M^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
      M, m, m] + 4*m^2*M^2*PVC[0, 0, 0, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m, Weights -> {1, 2, 1}]))/
 (256*Pi^2*LTensor[F, Pi]^2)
(****	 Diagramm[38]	****)
T2[38]:=0
(****	 Diagramm[38]	****)
T1Elastic[38]:=0
(****	 Diagramm[38]	****)
T2Elastic[38]:=0
(****	 Diagramm[39]	****)
T1[39]:=-(m*(-3 + \[Tau]3)*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
   (2*PVB[0, 0, LDot[q, q], m, m] - PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m] + 2*PVB[0, 1, LDot[q, q], m, m] - 
    PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    4*m^2*PVB[0, 0, LDot[q, q], m, m, Weights -> {2, 1}] + 
    2*M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, 
      m] + 2*M^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
      M, m, m] + 4*m^2*M^2*PVC[0, 0, 0, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m, Weights -> {1, 2, 1}]))/
 (256*Pi^2*LTensor[F, Pi]^2)
(****	 Diagramm[39]	****)
T2[39]:=0
(****	 Diagramm[39]	****)
T1Elastic[39]:=0
(****	 Diagramm[39]	****)
T2Elastic[39]:=0
(****	 Diagramm[40]	****)
T1[40]:=-(m^2*(2*LTensor[c, 6] - \[Tau]3*LTensor[c, 7])*LTensor[g, A]^2*
   (LDot[q, q]*(PVC[0, 0, 0, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], 
       m, M, M] - PVC[0, 0, 0, LDot[q, q], m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
       m, m, M] + PVC[0, 0, 0, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], m^2, 
       m, m, M] - PVC[0, 0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], m^2, 
       m, M, M] + 4*PVC[0, 0, 1, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + 
         LDot[q, q], m, M, M] - 4*PVC[0, 0, 1, LDot[q, q], m^2, 
        m^2 + 2*m*\[Nu] + LDot[q, q], m, m, M] + 
      4*PVC[0, 0, 2, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], m, M, 
        M] - 4*PVC[0, 0, 2, LDot[q, q], m^2, m^2 + 2*m*\[Nu] + LDot[q, q], m, 
        m, M] - 4*PVC[0, 1, 0, LDot[q, q], m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
        m, m, M] + 4*PVC[0, 1, 0, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], 
        m^2, m, m, M] - 4*PVC[0, 1, 0, m^2 + 2*m*\[Nu] + LDot[q, q], 
        LDot[q, q], m^2, m, M, M] - 8*PVC[0, 1, 1, LDot[q, q], m^2, 
        m^2 + 2*m*\[Nu] + LDot[q, q], m, m, M] - 
      4*PVC[0, 2, 0, LDot[q, q], m^2, m^2 + 2*m*\[Nu] + LDot[q, q], m, m, 
        M] + 4*PVC[0, 2, 0, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], m^2, m, 
        m, M] - 4*PVC[0, 2, 0, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], m^2, 
        m, M, M]) + 2*\[Nu]*(m*PVC[0, 0, 0, LDot[q, q], m^2, 
        m^2 + 2*m*\[Nu] + LDot[q, q], m, m, M] - 
      m*PVC[0, 0, 0, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], m^2, m, m, 
        M] - \[Nu]*PVC[0, 0, 1, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + 
         LDot[q, q], m, M, M] + 2*m*PVC[0, 0, 1, LDot[q, q], m^2, 
        m^2 + 2*m*\[Nu] + LDot[q, q], m, m, M] - 
      2*\[Nu]*PVC[0, 0, 2, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], m, 
        M, M] + 2*m*PVC[0, 1, 0, LDot[q, q], m^2, m^2 + 2*m*\[Nu] + 
         LDot[q, q], m, m, M] - 2*m*PVC[0, 1, 0, LDot[q, q], 
        m^2 - 2*m*\[Nu] + LDot[q, q], m^2, m, m, M] + 
      \[Nu]*PVC[0, 1, 0, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], m^2, m, M, 
        M] + 2*\[Nu]*PVC[0, 2, 0, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], 
        m^2, m, M, M])))/(64*Pi^2*\[Nu]*LTensor[F, Pi]^2)
(****	 Diagramm[40]	****)
T2[40]:=-(m^2*(2*LTensor[c, 6] - \[Tau]3*LTensor[c, 7])*LTensor[g, A]^2*
   (m*(m + 4*\[Nu])*PVB[0, 0, m^2, m, M] + 
    (m^2 - M^2 - 4*m*\[Nu] + LDot[q, q])*
     PVB[0, 0, m^2 - 2*m*\[Nu] + LDot[q, q], m, M] - 
    2*m^2*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] + 
    M^2*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] - 
    4*m*\[Nu]*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] - 
    LDot[q, q]*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] + 
    m^2*PVB[0, 1, m^2, m, M] + 4*m*\[Nu]*PVB[0, 1, m^2, m, M] + 
    3*m^2*PVB[0, 1, m^2 - 2*m*\[Nu] + LDot[q, q], m, M] - 
    M^2*PVB[0, 1, m^2 - 2*m*\[Nu] + LDot[q, q], m, M] - 
    8*m*\[Nu]*PVB[0, 1, m^2 - 2*m*\[Nu] + LDot[q, q], m, M] + 
    3*LDot[q, q]*PVB[0, 1, m^2 - 2*m*\[Nu] + LDot[q, q], m, M] - 
    4*m^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] + 
    M^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] - 
    8*m*\[Nu]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] - 
    3*LDot[q, q]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] - 
    m^2*PVB[0, 2, m^2, m, M] + 3*m^2*PVB[0, 2, m^2 - 2*m*\[Nu] + LDot[q, q], 
      m, M] - 6*m*\[Nu]*PVB[0, 2, m^2 - 2*m*\[Nu] + LDot[q, q], m, M] + 
    3*LDot[q, q]*PVB[0, 2, m^2 - 2*m*\[Nu] + LDot[q, q], m, M] - 
    2*m^2*PVB[0, 2, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] - 
    4*m*\[Nu]*PVB[0, 2, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] - 
    2*LDot[q, q]*PVB[0, 2, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] - 
    m^2*PVB[0, 3, m^2, m, M] + m^2*PVB[0, 3, m^2 - 2*m*\[Nu] + LDot[q, q], m, 
      M] - 2*m*\[Nu]*PVB[0, 3, m^2 - 2*m*\[Nu] + LDot[q, q], m, M] + 
    LDot[q, q]*PVB[0, 3, m^2 - 2*m*\[Nu] + LDot[q, q], m, M] - 
    Dim*PVB[1, 0, m^2, m, M] + 2*PVB[1, 0, m^2 - 2*m*\[Nu] + LDot[q, q], m, 
      M] + Dim*PVB[1, 0, m^2 - 2*m*\[Nu] + LDot[q, q], m, M] - 
    2*PVB[1, 0, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] - 
    2*PVB[1, 1, m^2, m, M] - Dim*PVB[1, 1, m^2, m, M] + 
    2*PVB[1, 1, m^2 - 2*m*\[Nu] + LDot[q, q], m, M] + 
    Dim*PVB[1, 1, m^2 - 2*m*\[Nu] + LDot[q, q], m, M] + 
    4*m^2*\[Nu]^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], 
      m, M, M] - 4*m^2*LDot[q, q]*PVC[0, 0, 0, m^2, LDot[q, q], 
      m^2 - 2*m*\[Nu] + LDot[q, q], m, M, M] - 2*m*\[Nu]*LDot[q, q]*
     PVC[0, 0, 0, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], m, M, M] + 
    4*m^2*LDot[q, q]*PVC[0, 0, 0, LDot[q, q], m^2, m^2 + 2*m*\[Nu] + 
       LDot[q, q], m, m, M] - 4*m^2*LDot[q, q]*PVC[0, 0, 0, LDot[q, q], 
      m^2 - 2*m*\[Nu] + LDot[q, q], m^2, m, m, M] - 
    4*m^2*\[Nu]^2*PVC[0, 0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], m^2, 
      m, M, M] + 4*m^2*LDot[q, q]*PVC[0, 0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], 
      LDot[q, q], m^2, m, M, M] - 2*m*\[Nu]*LDot[q, q]*
     PVC[0, 0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], m^2, m, M, M] + 
    8*m^2*\[Nu]^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], 
      m, M, M] - 8*m^2*LDot[q, q]*PVC[0, 0, 1, m^2, LDot[q, q], 
      m^2 - 2*m*\[Nu] + LDot[q, q], m, M, M] - 2*m*\[Nu]*LDot[q, q]*
     PVC[0, 0, 1, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], m, M, M] + 
    8*m^2*LDot[q, q]*PVC[0, 0, 1, LDot[q, q], m^2, m^2 + 2*m*\[Nu] + 
       LDot[q, q], m, m, M] - 8*m^2*LDot[q, q]*PVC[0, 0, 1, LDot[q, q], 
      m^2 - 2*m*\[Nu] + LDot[q, q], m^2, m, m, M] - 
    8*m^2*\[Nu]^2*PVC[0, 0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], m^2, 
      m, M, M] + 8*m^2*LDot[q, q]*PVC[0, 0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], 
      LDot[q, q], m^2, m, M, M] - 2*m*\[Nu]*LDot[q, q]*
     PVC[0, 0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], m^2, m, M, M] + 
    4*m^2*\[Nu]^2*PVC[0, 0, 2, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], 
      m, M, M] - 4*m^2*LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], 
      m^2 - 2*m*\[Nu] + LDot[q, q], m, M, M] + 4*m^2*LDot[q, q]*
     PVC[0, 0, 2, LDot[q, q], m^2, m^2 + 2*m*\[Nu] + LDot[q, q], m, m, M] - 
    4*m^2*LDot[q, q]*PVC[0, 0, 2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], 
      m^2, m, m, M] - 4*m^2*\[Nu]^2*PVC[0, 0, 2, m^2 + 2*m*\[Nu] + 
       LDot[q, q], LDot[q, q], m^2, m, M, M] + 4*m^2*LDot[q, q]*
     PVC[0, 0, 2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], m^2, m, M, M] + 
    8*m^2*\[Nu]^2*PVC[0, 1, 0, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], 
      m, M, M] - 8*m^2*LDot[q, q]*PVC[0, 1, 0, m^2, LDot[q, q], 
      m^2 - 2*m*\[Nu] + LDot[q, q], m, M, M] - 2*m*\[Nu]*LDot[q, q]*
     PVC[0, 1, 0, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], m, M, M] - 
    8*m^2*\[Nu]^2*PVC[0, 1, 0, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], m^2, 
      m, M, M] + 8*m^2*LDot[q, q]*PVC[0, 1, 0, m^2 + 2*m*\[Nu] + LDot[q, q], 
      LDot[q, q], m^2, m, M, M] - 2*m*\[Nu]*LDot[q, q]*
     PVC[0, 1, 0, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], m^2, m, M, M] + 
    8*m^2*\[Nu]^2*PVC[0, 1, 1, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], 
      m, M, M] - 8*m^2*LDot[q, q]*PVC[0, 1, 1, m^2, LDot[q, q], 
      m^2 - 2*m*\[Nu] + LDot[q, q], m, M, M] - 
    8*m^2*\[Nu]^2*PVC[0, 1, 1, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], m^2, 
      m, M, M] + 8*m^2*LDot[q, q]*PVC[0, 1, 1, m^2 + 2*m*\[Nu] + LDot[q, q], 
      LDot[q, q], m^2, m, M, M] + 4*m^2*\[Nu]^2*PVC[0, 2, 0, m^2, LDot[q, q], 
      m^2 - 2*m*\[Nu] + LDot[q, q], m, M, M] - 4*m^2*LDot[q, q]*
     PVC[0, 2, 0, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], m, M, M] - 
    4*m^2*\[Nu]^2*PVC[0, 2, 0, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], m^2, 
      m, M, M] + 4*m^2*LDot[q, q]*PVC[0, 2, 0, m^2 + 2*m*\[Nu] + LDot[q, q], 
      LDot[q, q], m^2, m, M, M]))/(64*Pi^2*\[Nu]*LDot[q, q]*LTensor[F, Pi]^2)
(****	 Diagramm[40]	****)
T1Elastic[40]:=0
(****	 Diagramm[40]	****)
T2Elastic[40]:=0
(****	 Diagramm[41]	****)
T1[41]:=-(m*(2*LTensor[c, 6] - \[Tau]3*LTensor[c, 7])*LTensor[g, A]^2*
   (PVB[0, 0, LDot[q, q], m, m] + 2*PVB[0, 1, LDot[q, q], m, m] - 
    PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, 
      m] - 4*m^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
      M, m, m] + 2*M^2*PVC[0, 0, 1, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    2*m*\[Nu]*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
      m, m] + 4*m*\[Nu]*PVC[0, 0, 2, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m]))/(64*Pi^2*LTensor[F, Pi]^2)
(****	 Diagramm[41]	****)
T2[41]:=(m^3*(2*LTensor[c, 6] - \[Tau]3*LTensor[c, 7])*LTensor[g, A]^2*
  (-PVB[0, 0, m^2, M, m] + PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
   PVB[0, 1, m^2, M, m] + PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   2*m*\[Nu]*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m] + LDot[q, q]*PVC[0, 0, 0, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   4*m*\[Nu]*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m] + LDot[q, q]*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   2*m*\[Nu]*PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m] + 4*m*\[Nu]*PVC[0, 1, 0, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   LDot[q, q]*PVC[0, 1, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m] + 4*m*\[Nu]*PVC[0, 1, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   2*m*\[Nu]*PVC[0, 2, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m]))/(32*Pi^2*LDot[q, q]*LTensor[F, Pi]^2)
(****	 Diagramm[41]	****)
T1Elastic[41]:=0
(****	 Diagramm[41]	****)
T2Elastic[41]:=0
(****	 Diagramm[42]	****)
T1[42]:=-(m*(2*LTensor[c, 6] - \[Tau]3*LTensor[c, 7])*LTensor[g, A]^2*
   (PVB[0, 0, LDot[q, q], m, m] + 2*PVB[0, 1, LDot[q, q], m, m] - 
    PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, 
      m] - 4*m^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
      M, m, m] + 2*M^2*PVC[0, 0, 1, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    2*m*\[Nu]*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
      m, m] + 4*m*\[Nu]*PVC[0, 0, 2, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m]))/(64*Pi^2*LTensor[F, Pi]^2)
(****	 Diagramm[42]	****)
T2[42]:=(m^3*(2*LTensor[c, 6] - \[Tau]3*LTensor[c, 7])*LTensor[g, A]^2*
  (-PVB[0, 0, m^2, M, m] + PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
   PVB[0, 1, m^2, M, m] + PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   2*m*\[Nu]*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m] + LDot[q, q]*PVC[0, 0, 0, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   4*m*\[Nu]*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m] + LDot[q, q]*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   2*m*\[Nu]*PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m] + 4*m*\[Nu]*PVC[0, 1, 0, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   LDot[q, q]*PVC[0, 1, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m] + 4*m*\[Nu]*PVC[0, 1, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   2*m*\[Nu]*PVC[0, 2, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m]))/(32*Pi^2*LDot[q, q]*LTensor[F, Pi]^2)
(****	 Diagramm[42]	****)
T1Elastic[42]:=0
(****	 Diagramm[42]	****)
T2Elastic[42]:=0
(****	 Diagramm[43]	****)
T1[43]:=(m*(2*LTensor[c, 6] + \[Tau]3*LTensor[c, 7])*LTensor[g, A]^2*
  (2*PVA[0, M] + 4*m^2*PVB[0, 0, m^2, M, m] + 
   4*m*\[Nu]*PVB[0, 0, LDot[q, q], M, M] - 
   LDot[q, q]*PVB[0, 0, LDot[q, q], M, M] - 
   4*m^2*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] + 
   8*m*\[Nu]*PVB[0, 1, LDot[q, q], M, M] - 
   4*LDot[q, q]*PVB[0, 1, LDot[q, q], M, M] - 
   8*m^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] - 
   4*LDot[q, q]*PVB[0, 2, LDot[q, q], M, M] - 
   4*m^2*LDot[q, q]*PVC[0, 0, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
     LDot[q, q], M, m, M] + 8*m^2*\[Nu]^2*PVC[0, 0, 1, m^2, 
     m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M] - 
   16*m^2*LDot[q, q]*PVC[0, 0, 1, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
     LDot[q, q], M, m, M] + 4*m*\[Nu]*LDot[q, q]*
    PVC[0, 0, 1, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M] + 
   16*m^2*\[Nu]^2*PVC[0, 0, 2, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], 
     M, m, M] - 16*m^2*LDot[q, q]*PVC[0, 0, 2, m^2, 
     m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M] + 
   8*m*\[Nu]*LDot[q, q]*PVC[0, 0, 2, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
     LDot[q, q], M, m, M]))/(128*Pi^2*(2*m*\[Nu] + LDot[q, q])*
  LTensor[F, Pi]^2)
(****	 Diagramm[43]	****)
T2[43]:=-(m^3*(2*LTensor[c, 6] + \[Tau]3*LTensor[c, 7])*LTensor[g, A]^2*
   ((2*m*\[Nu] + LDot[q, q])*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] + 
    (2*m*\[Nu] + LDot[q, q])*PVB[0, 1, m^2, M, m] + 
    2*m*\[Nu]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] + 
    LDot[q, q]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] - 
    2*m*\[Nu]*LDot[q, q]*PVC[0, 1, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
      LDot[q, q], M, m, M] - LDot[q, q]^2*PVC[0, 1, 0, m^2, 
      m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M] + 
    4*m^2*\[Nu]^2*PVC[0, 2, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], 
      M, m, M] - 4*m^2*LDot[q, q]*PVC[0, 2, 0, m^2, 
      m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M] + 
    2*m*\[Nu]*LDot[q, q]*PVC[0, 2, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
      LDot[q, q], M, m, M]))/(32*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*
  LTensor[F, Pi]^2)
(****	 Diagramm[43]	****)
T1Elastic[43]:=-(m*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
   (-2*PVA[0, M] + 4*m^2*PVB[0, 0, m^2, m, M] - 4*m^2*PVB[0, 0, m^2, M, m] + 
    3*LDot[q, q]*PVB[0, 0, LDot[q, q], M, M] + 8*m^2*PVB[0, 1, m^2, m, M] + 
    8*LDot[q, q]*PVB[0, 1, LDot[q, q], M, M] + 
    4*LDot[q, q]*PVB[0, 2, LDot[q, q], M, M] + 4*m^2*LDot[q, q]*
     PVC[0, 0, 0, m^2, m^2, LDot[q, q], M, m, M] + 
    16*m^2*LDot[q, q]*PVC[0, 0, 1, m^2, m^2, LDot[q, q], M, m, M] + 
    16*m^2*LDot[q, q]*PVC[0, 0, 2, m^2, m^2, LDot[q, q], M, m, M]))/
 (128*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[43]	****)
T2Elastic[43]:=(m^5*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
  PVC[0, 2, 0, m^2, m^2, LDot[q, q], M, m, M])/
 (8*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[44]	****)
T1[44]:=(m*(2*LTensor[c, 6] + \[Tau]3*LTensor[c, 7])*LTensor[g, A]^2*
  (2*PVA[0, M] + 4*m^2*PVB[0, 0, m^2, M, m] + 
   4*m*\[Nu]*PVB[0, 0, LDot[q, q], M, M] - 
   LDot[q, q]*PVB[0, 0, LDot[q, q], M, M] - 
   4*m^2*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] + 
   8*m*\[Nu]*PVB[0, 1, LDot[q, q], M, M] - 
   4*LDot[q, q]*PVB[0, 1, LDot[q, q], M, M] - 
   8*m^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] - 
   4*LDot[q, q]*PVB[0, 2, LDot[q, q], M, M] - 
   4*m^2*LDot[q, q]*PVC[0, 0, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
     LDot[q, q], M, m, M] + 8*m^2*\[Nu]^2*PVC[0, 0, 1, m^2, 
     m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M] - 
   16*m^2*LDot[q, q]*PVC[0, 0, 1, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
     LDot[q, q], M, m, M] + 4*m*\[Nu]*LDot[q, q]*
    PVC[0, 0, 1, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M] + 
   16*m^2*\[Nu]^2*PVC[0, 0, 2, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], 
     M, m, M] - 16*m^2*LDot[q, q]*PVC[0, 0, 2, m^2, 
     m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M] + 
   8*m*\[Nu]*LDot[q, q]*PVC[0, 0, 2, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
     LDot[q, q], M, m, M]))/(128*Pi^2*(2*m*\[Nu] + LDot[q, q])*
  LTensor[F, Pi]^2)
(****	 Diagramm[44]	****)
T2[44]:=-(m^3*(2*LTensor[c, 6] + \[Tau]3*LTensor[c, 7])*LTensor[g, A]^2*
   ((2*m*\[Nu] + LDot[q, q])*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] + 
    (2*m*\[Nu] + LDot[q, q])*PVB[0, 1, m^2, M, m] + 
    2*m*\[Nu]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] + 
    LDot[q, q]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] - 
    2*m*\[Nu]*LDot[q, q]*PVC[0, 1, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
      LDot[q, q], M, m, M] - LDot[q, q]^2*PVC[0, 1, 0, m^2, 
      m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M] + 
    4*m^2*\[Nu]^2*PVC[0, 2, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], 
      M, m, M] - 4*m^2*LDot[q, q]*PVC[0, 2, 0, m^2, 
      m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M] + 
    2*m*\[Nu]*LDot[q, q]*PVC[0, 2, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
      LDot[q, q], M, m, M]))/(32*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*
  LTensor[F, Pi]^2)
(****	 Diagramm[44]	****)
T1Elastic[44]:=-(m*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
   (-2*PVA[0, M] + 4*m^2*PVB[0, 0, m^2, m, M] - 4*m^2*PVB[0, 0, m^2, M, m] + 
    3*LDot[q, q]*PVB[0, 0, LDot[q, q], M, M] + 8*m^2*PVB[0, 1, m^2, m, M] + 
    8*LDot[q, q]*PVB[0, 1, LDot[q, q], M, M] + 
    4*LDot[q, q]*PVB[0, 2, LDot[q, q], M, M] + 4*m^2*LDot[q, q]*
     PVC[0, 0, 0, m^2, m^2, LDot[q, q], M, m, M] + 
    16*m^2*LDot[q, q]*PVC[0, 0, 1, m^2, m^2, LDot[q, q], M, m, M] + 
    16*m^2*LDot[q, q]*PVC[0, 0, 2, m^2, m^2, LDot[q, q], M, m, M]))/
 (128*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[44]	****)
T2Elastic[44]:=(m^5*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
  PVC[0, 2, 0, m^2, m^2, LDot[q, q], M, m, M])/
 (8*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[45]	****)
T1[45]:=(m*((-2 + 6*\[Tau]3)*LTensor[c, 6] - (-3 + \[Tau]3)*LTensor[c, 7])*
  LTensor[g, A]^2*(-PVA[0, m] - M^2*PVB[0, 0, m^2, M, m] + 
   4*m^2*PVB[0, 0, LDot[q, q], m, m] + 
   2*m*\[Nu]*PVB[0, 0, LDot[q, q], m, m] + 
   LDot[q, q]*PVB[0, 0, LDot[q, q], m, m] + 
   6*m^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   2*m*\[Nu]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   LDot[q, q]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   4*m^2*M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m] + 2*m*M^2*\[Nu]*PVC[0, 0, 0, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   M^2*LDot[q, q]*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 16*m^3*\[Nu]*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 
   4*m^2*\[Nu]^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 8*m^2*LDot[q, q]*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 2*m*\[Nu]*LDot[q, q]*
    PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 
   8*m^2*\[Nu]^2*PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 8*m^2*LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 4*m*\[Nu]*LDot[q, q]*
    PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m]))/
 (256*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[45]	****)
T2[45]:=(m^3*((-2 + 6*\[Tau]3)*LTensor[c, 6] - (-3 + \[Tau]3)*LTensor[c, 7])*
  LTensor[g, A]^2*(2*PVA[0, m] - 2*PVA[0, M] + M^2*PVB[0, 0, m^2, M, m] - 
   2*m*\[Nu]*PVB[0, 0, m^2, M, m] - LDot[q, q]*PVB[0, 0, m^2, M, m] + 
   M^2*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   4*m*\[Nu]*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   2*LDot[q, q]*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   2*m^2*PVB[0, 1, m^2, M, m] - 2*m*\[Nu]*PVB[0, 1, m^2, M, m] - 
   LDot[q, q]*PVB[0, 1, m^2, M, m] + 
   2*m^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   6*m*\[Nu]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   3*LDot[q, q]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   4*m^2*\[Nu]^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 4*m*\[Nu]*LDot[q, q]*PVC[0, 0, 0, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   LDot[q, q]^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 8*m^2*\[Nu]^2*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 6*m*\[Nu]*LDot[q, q]*
    PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   LDot[q, q]^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 4*m^2*\[Nu]^2*PVC[0, 0, 2, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 
   4*m^2*LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 2*m*\[Nu]*LDot[q, q]*
    PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   8*m^2*\[Nu]^2*PVC[0, 1, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 6*m*\[Nu]*LDot[q, q]*PVC[0, 1, 0, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   LDot[q, q]^2*PVC[0, 1, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 8*m^2*\[Nu]^2*PVC[0, 1, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 
   8*m^2*LDot[q, q]*PVC[0, 1, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 4*m*\[Nu]*LDot[q, q]*
    PVC[0, 1, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   4*m^2*\[Nu]^2*PVC[0, 2, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] - 4*m^2*LDot[q, q]*PVC[0, 2, 0, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 2*m*\[Nu]*LDot[q, q]*
    PVC[0, 2, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m]))/
 (128*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[45]	****)
T1Elastic[45]:=-(m*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
   (PVA[0, m] + M^2*PVB[0, 0, m^2, M, m] - 
    2*m^2*(2*PVB[0, 0, LDot[q, q], m, m] + 3*PVB[0, 1, m^2, M, m] + 
      2*M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2, M, m, m] + 
      4*LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], m^2, M, m, m])))/
 (128*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[45]	****)
T2Elastic[45]:=(m^3*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
  (PVA[0, m] - PVA[0, M] + M^2*PVB[0, 0, m^2, M, m] + 
   2*m^2*PVB[0, 1, m^2, M, m] - 2*m^2*LDot[q, q]*
    PVC[0, 0, 2, m^2, LDot[q, q], m^2, M, m, m] - 
   4*m^2*LDot[q, q]*PVC[0, 1, 1, m^2, LDot[q, q], m^2, M, m, m] - 
   2*m^2*LDot[q, q]*PVC[0, 2, 0, m^2, LDot[q, q], m^2, M, m, m]))/
 (32*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[46]	****)
T1[46]:=(m*(1 + \[Tau]3)*(2*LTensor[c, 6] - 3*LTensor[c, 7])*LTensor[g, A]^2*
  (-PVA[0, m] - M^2*PVB[0, 0, m^2, M, m] - 
   4*m^2*PVB[0, 0, LDot[q, q], m, m] + 
   2*m*\[Nu]*PVB[0, 0, LDot[q, q], m, m] + 
   LDot[q, q]*PVB[0, 0, LDot[q, q], m, m] + 
   4*m*\[Nu]*PVB[0, 1, LDot[q, q], m, m] + 
   2*LDot[q, q]*PVB[0, 1, LDot[q, q], m, m] - 
   6*m^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
   2*m*\[Nu]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
   LDot[q, q]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
   4*m^2*M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m] + 2*m*M^2*\[Nu]*PVC[0, 0, 0, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   M^2*LDot[q, q]*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] - 16*m^3*\[Nu]*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   4*m*M^2*\[Nu]*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 4*m^2*\[Nu]^2*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 
   8*m^2*LDot[q, q]*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   2*M^2*LDot[q, q]*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 2*m*\[Nu]*LDot[q, q]*
    PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   8*m^2*\[Nu]^2*PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] - 8*m^2*LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 4*m*\[Nu]*LDot[q, q]*
    PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m]))/
 (256*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[46]	****)
T2[46]:=-(m^3*(1 + \[Tau]3)*(2*LTensor[c, 6] - 3*LTensor[c, 7])*LTensor[g, A]^2*
   (2*PVA[0, m] - 2*PVA[0, M] + M^2*PVB[0, 0, m^2, M, m] - 
    2*m*\[Nu]*PVB[0, 0, m^2, M, m] - LDot[q, q]*PVB[0, 0, m^2, M, m] + 
    M^2*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    4*m*\[Nu]*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    2*LDot[q, q]*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    2*m^2*PVB[0, 1, m^2, M, m] - 2*m*\[Nu]*PVB[0, 1, m^2, M, m] - 
    LDot[q, q]*PVB[0, 1, m^2, M, m] + 
    2*m^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    6*m*\[Nu]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    3*LDot[q, q]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    4*m^2*\[Nu]^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
      M, m, m] + 4*m*\[Nu]*LDot[q, q]*PVC[0, 0, 0, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    LDot[q, q]^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
      M, m, m] + 8*m^2*\[Nu]^2*PVC[0, 0, 1, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 6*m*\[Nu]*LDot[q, q]*
     PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    LDot[q, q]^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
      M, m, m] + 4*m^2*\[Nu]^2*PVC[0, 0, 2, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 4*m^2*LDot[q, q]*
     PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    2*m*\[Nu]*LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    8*m^2*\[Nu]^2*PVC[0, 1, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
      M, m, m] + 6*m*\[Nu]*LDot[q, q]*PVC[0, 1, 0, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    LDot[q, q]^2*PVC[0, 1, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
      M, m, m] + 8*m^2*\[Nu]^2*PVC[0, 1, 1, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 8*m^2*LDot[q, q]*
     PVC[0, 1, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    4*m*\[Nu]*LDot[q, q]*PVC[0, 1, 1, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    4*m^2*\[Nu]^2*PVC[0, 2, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
      M, m, m] - 4*m^2*LDot[q, q]*PVC[0, 2, 0, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 2*m*\[Nu]*LDot[q, q]*
     PVC[0, 2, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m]))/
 (128*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[46]	****)
T1Elastic[46]:=-(m*(1 + \[Tau]3)*(2*LTensor[c, 6] - 3*LTensor[c, 7])*LTensor[g, A]^2*
   (PVA[0, m] + M^2*PVB[0, 0, m^2, M, m] + 
    2*m^2*(2*PVB[0, 0, LDot[q, q], m, m] + 3*PVB[0, 1, m^2, M, m] + 
      2*M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2, M, m, m] + 
      4*LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], m^2, M, m, m])))/
 (256*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[46]	****)
T2Elastic[46]:=(m^3*(1 + \[Tau]3)*(2*LTensor[c, 6] - 3*LTensor[c, 7])*LTensor[g, A]^2*
  (-PVA[0, m] + PVA[0, M] - M^2*PVB[0, 0, m^2, M, m] - 
   2*m^2*PVB[0, 1, m^2, M, m] + 2*m^2*LDot[q, q]*
    PVC[0, 0, 2, m^2, LDot[q, q], m^2, M, m, m] + 
   4*m^2*LDot[q, q]*PVC[0, 1, 1, m^2, LDot[q, q], m^2, M, m, m] + 
   2*m^2*LDot[q, q]*PVC[0, 2, 0, m^2, LDot[q, q], m^2, M, m, m]))/
 (64*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[47]	****)
T1[47]:=(m*((-2 + 6*\[Tau]3)*LTensor[c, 6] - (-3 + \[Tau]3)*LTensor[c, 7])*
  LTensor[g, A]^2*(-PVA[0, m] - M^2*PVB[0, 0, m^2, M, m] + 
   4*m^2*PVB[0, 0, LDot[q, q], m, m] + 
   2*m*\[Nu]*PVB[0, 0, LDot[q, q], m, m] + 
   LDot[q, q]*PVB[0, 0, LDot[q, q], m, m] + 
   6*m^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   2*m*\[Nu]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   LDot[q, q]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   4*m^2*M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m] + 2*m*M^2*\[Nu]*PVC[0, 0, 0, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   M^2*LDot[q, q]*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 16*m^3*\[Nu]*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 
   4*m^2*\[Nu]^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 8*m^2*LDot[q, q]*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 2*m*\[Nu]*LDot[q, q]*
    PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 
   8*m^2*\[Nu]^2*PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 8*m^2*LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 4*m*\[Nu]*LDot[q, q]*
    PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m]))/
 (256*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[47]	****)
T2[47]:=(m^3*((-2 + 6*\[Tau]3)*LTensor[c, 6] - (-3 + \[Tau]3)*LTensor[c, 7])*
  LTensor[g, A]^2*(2*PVA[0, m] - 2*PVA[0, M] + M^2*PVB[0, 0, m^2, M, m] - 
   2*m*\[Nu]*PVB[0, 0, m^2, M, m] - LDot[q, q]*PVB[0, 0, m^2, M, m] + 
   M^2*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   4*m*\[Nu]*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   2*LDot[q, q]*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   2*m^2*PVB[0, 1, m^2, M, m] - 2*m*\[Nu]*PVB[0, 1, m^2, M, m] - 
   LDot[q, q]*PVB[0, 1, m^2, M, m] + 
   2*m^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   6*m*\[Nu]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   3*LDot[q, q]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   4*m^2*\[Nu]^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 4*m*\[Nu]*LDot[q, q]*PVC[0, 0, 0, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   LDot[q, q]^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 8*m^2*\[Nu]^2*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 6*m*\[Nu]*LDot[q, q]*
    PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   LDot[q, q]^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 4*m^2*\[Nu]^2*PVC[0, 0, 2, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 
   4*m^2*LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 2*m*\[Nu]*LDot[q, q]*
    PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   8*m^2*\[Nu]^2*PVC[0, 1, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 6*m*\[Nu]*LDot[q, q]*PVC[0, 1, 0, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   LDot[q, q]^2*PVC[0, 1, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 8*m^2*\[Nu]^2*PVC[0, 1, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 
   8*m^2*LDot[q, q]*PVC[0, 1, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 4*m*\[Nu]*LDot[q, q]*
    PVC[0, 1, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   4*m^2*\[Nu]^2*PVC[0, 2, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] - 4*m^2*LDot[q, q]*PVC[0, 2, 0, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 2*m*\[Nu]*LDot[q, q]*
    PVC[0, 2, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m]))/
 (128*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[47]	****)
T1Elastic[47]:=-(m*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
   (PVA[0, m] + M^2*PVB[0, 0, m^2, M, m] - 
    2*m^2*(2*PVB[0, 0, LDot[q, q], m, m] + 3*PVB[0, 1, m^2, M, m] + 
      2*M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2, M, m, m] + 
      4*LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], m^2, M, m, m])))/
 (128*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[47]	****)
T2Elastic[47]:=(m^3*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
  (PVA[0, m] - PVA[0, M] + M^2*PVB[0, 0, m^2, M, m] + 
   2*m^2*PVB[0, 1, m^2, M, m] - 2*m^2*LDot[q, q]*
    PVC[0, 0, 2, m^2, LDot[q, q], m^2, M, m, m] - 
   4*m^2*LDot[q, q]*PVC[0, 1, 1, m^2, LDot[q, q], m^2, M, m, m] - 
   2*m^2*LDot[q, q]*PVC[0, 2, 0, m^2, LDot[q, q], m^2, M, m, m]))/
 (32*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[48]	****)
T1[48]:=(m*(1 + \[Tau]3)*(2*LTensor[c, 6] - 3*LTensor[c, 7])*LTensor[g, A]^2*
  (-PVA[0, m] - M^2*PVB[0, 0, m^2, M, m] - 
   4*m^2*PVB[0, 0, LDot[q, q], m, m] + 
   2*m*\[Nu]*PVB[0, 0, LDot[q, q], m, m] + 
   LDot[q, q]*PVB[0, 0, LDot[q, q], m, m] + 
   4*m*\[Nu]*PVB[0, 1, LDot[q, q], m, m] + 
   2*LDot[q, q]*PVB[0, 1, LDot[q, q], m, m] - 
   6*m^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
   2*m*\[Nu]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
   LDot[q, q]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
   4*m^2*M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m] + 2*m*M^2*\[Nu]*PVC[0, 0, 0, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   M^2*LDot[q, q]*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] - 16*m^3*\[Nu]*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   4*m*M^2*\[Nu]*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 4*m^2*\[Nu]^2*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 
   8*m^2*LDot[q, q]*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   2*M^2*LDot[q, q]*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 2*m*\[Nu]*LDot[q, q]*
    PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   8*m^2*\[Nu]^2*PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] - 8*m^2*LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 4*m*\[Nu]*LDot[q, q]*
    PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m]))/
 (256*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[48]	****)
T2[48]:=-(m^3*(1 + \[Tau]3)*(2*LTensor[c, 6] - 3*LTensor[c, 7])*LTensor[g, A]^2*
   (2*PVA[0, m] - 2*PVA[0, M] + M^2*PVB[0, 0, m^2, M, m] - 
    2*m*\[Nu]*PVB[0, 0, m^2, M, m] - LDot[q, q]*PVB[0, 0, m^2, M, m] + 
    M^2*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    4*m*\[Nu]*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    2*LDot[q, q]*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    2*m^2*PVB[0, 1, m^2, M, m] - 2*m*\[Nu]*PVB[0, 1, m^2, M, m] - 
    LDot[q, q]*PVB[0, 1, m^2, M, m] + 
    2*m^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    6*m*\[Nu]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    3*LDot[q, q]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    4*m^2*\[Nu]^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
      M, m, m] + 4*m*\[Nu]*LDot[q, q]*PVC[0, 0, 0, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    LDot[q, q]^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
      M, m, m] + 8*m^2*\[Nu]^2*PVC[0, 0, 1, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 6*m*\[Nu]*LDot[q, q]*
     PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    LDot[q, q]^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
      M, m, m] + 4*m^2*\[Nu]^2*PVC[0, 0, 2, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 4*m^2*LDot[q, q]*
     PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    2*m*\[Nu]*LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    8*m^2*\[Nu]^2*PVC[0, 1, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
      M, m, m] + 6*m*\[Nu]*LDot[q, q]*PVC[0, 1, 0, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    LDot[q, q]^2*PVC[0, 1, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
      M, m, m] + 8*m^2*\[Nu]^2*PVC[0, 1, 1, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 8*m^2*LDot[q, q]*
     PVC[0, 1, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    4*m*\[Nu]*LDot[q, q]*PVC[0, 1, 1, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    4*m^2*\[Nu]^2*PVC[0, 2, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
      M, m, m] - 4*m^2*LDot[q, q]*PVC[0, 2, 0, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 2*m*\[Nu]*LDot[q, q]*
     PVC[0, 2, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m]))/
 (128*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[48]	****)
T1Elastic[48]:=-(m*(1 + \[Tau]3)*(2*LTensor[c, 6] - 3*LTensor[c, 7])*LTensor[g, A]^2*
   (PVA[0, m] + M^2*PVB[0, 0, m^2, M, m] + 
    2*m^2*(2*PVB[0, 0, LDot[q, q], m, m] + 3*PVB[0, 1, m^2, M, m] + 
      2*M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2, M, m, m] + 
      4*LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], m^2, M, m, m])))/
 (256*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[48]	****)
T2Elastic[48]:=(m^3*(1 + \[Tau]3)*(2*LTensor[c, 6] - 3*LTensor[c, 7])*LTensor[g, A]^2*
  (-PVA[0, m] + PVA[0, M] - M^2*PVB[0, 0, m^2, M, m] - 
   2*m^2*PVB[0, 1, m^2, M, m] + 2*m^2*LDot[q, q]*
    PVC[0, 0, 2, m^2, LDot[q, q], m^2, M, m, m] + 
   4*m^2*LDot[q, q]*PVC[0, 1, 1, m^2, LDot[q, q], m^2, M, m, m] + 
   2*m^2*LDot[q, q]*PVC[0, 2, 0, m^2, LDot[q, q], m^2, M, m, m]))/
 (64*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[49]	****)
T1[49]:=-(m*(2*LTensor[c, 6] + \[Tau]3*LTensor[c, 7])*LTensor[g, A]^2*
   (PVA[0, m] + M^2*PVB[0, 0, m^2, M, m]))/(64*Pi^2*(2*m*\[Nu] + LDot[q, q])*
  LTensor[F, Pi]^2)
(****	 Diagramm[49]	****)
T2[49]:=0
(****	 Diagramm[49]	****)
T1Elastic[49]:=-(m*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
   (PVA[0, m] + M^2*PVB[0, 0, m^2, M, m]))/(64*Pi^2*(2*m*\[Nu] + LDot[q, q])*
  LTensor[F, Pi]^2)
(****	 Diagramm[49]	****)
T2Elastic[49]:=0
(****	 Diagramm[50]	****)
T1[50]:=-(m*(2*LTensor[c, 6] + \[Tau]3*LTensor[c, 7])*LTensor[g, A]^2*
   (PVA[0, m] + M^2*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    (2*m*\[Nu] + LDot[q, q])*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m]))/
 (64*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[50]	****)
T2[50]:=0
(****	 Diagramm[50]	****)
T1Elastic[50]:=-(m*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
   (PVA[0, m] + M^2*PVB[0, 0, m^2, M, m]))/(64*Pi^2*(2*m*\[Nu] + LDot[q, q])*
  LTensor[F, Pi]^2)
(****	 Diagramm[50]	****)
T2Elastic[50]:=0
(****	 Diagramm[51]	****)
T1[51]:=-(m*(2*LTensor[c, 6] + \[Tau]3*LTensor[c, 7])*LTensor[g, A]^2*
   (PVA[0, m] + M^2*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    (2*m*\[Nu] + LDot[q, q])*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m]))/
 (64*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[51]	****)
T2[51]:=0
(****	 Diagramm[51]	****)
T1Elastic[51]:=-(m*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
   (PVA[0, m] + M^2*PVB[0, 0, m^2, M, m]))/(64*Pi^2*(2*m*\[Nu] + LDot[q, q])*
  LTensor[F, Pi]^2)
(****	 Diagramm[51]	****)
T2Elastic[51]:=0
(****	 Diagramm[52]	****)
T1[52]:=-(m*(2*LTensor[c, 6] + \[Tau]3*LTensor[c, 7])*LTensor[g, A]^2*
   (PVA[0, m] + M^2*PVB[0, 0, m^2, M, m]))/(64*Pi^2*(2*m*\[Nu] + LDot[q, q])*
  LTensor[F, Pi]^2)
(****	 Diagramm[52]	****)
T2[52]:=0
(****	 Diagramm[52]	****)
T1Elastic[52]:=-(m*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
   (PVA[0, m] + M^2*PVB[0, 0, m^2, M, m]))/(64*Pi^2*(2*m*\[Nu] + LDot[q, q])*
  LTensor[F, Pi]^2)
(****	 Diagramm[52]	****)
T2Elastic[52]:=0
(****	 Diagramm[53]	****)
T1[53]:=(m*(2*\[Tau]3*LTensor[c, 6] + LTensor[c, 7])*PVB[1, 0, LDot[q, q], M, M])/
 (16*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[53]	****)
T2[53]:=0
(****	 Diagramm[53]	****)
T1Elastic[53]:=(m*(2*\[Tau]3*LTensor[c, 6] + LTensor[c, 7])*PVB[1, 0, LDot[q, q], M, M])/
 (16*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[53]	****)
T2Elastic[53]:=0
(****	 Diagramm[54]	****)
T1[54]:=(-3*m*(1 + \[Tau]3)*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
  (-2*(m*(3*m + 2*\[Nu]) + LDot[q, q])*PVA[0, m] - 
   M^2*(2*m*(2*m + \[Nu]) + LDot[q, q])*
    PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   (2*m*(m + \[Nu]) + LDot[q, q])*
    (M^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
     2*((m^2 + 2*m*\[Nu] + LDot[q, q])*PVB[0, 2, m^2 + 2*m*\[Nu] + 
          LDot[q, q], M, m] + PVB[1, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, 
        m]))))/(256*Pi^2*(2*m*\[Nu] + LDot[q, q])^2*LTensor[F, Pi]^2)
(****	 Diagramm[54]	****)
T2[54]:=0
(****	 Diagramm[54]	****)
T1Elastic[54]:=(-3*m^3*(1 + \[Tau]3)*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
  (-3*PVA[0, m] - 2*M^2*PVB[0, 0, m^2, M, m] + M^2*PVB[0, 1, m^2, M, m] + 
   2*m^2*PVB[0, 2, m^2, M, m] + 2*PVB[1, 0, m^2, M, m]))/
 (128*Pi^2*(2*m*\[Nu] + LDot[q, q])^2*LTensor[F, Pi]^2)
(****	 Diagramm[54]	****)
T2Elastic[54]:=0
(****	 Diagramm[55]	****)
T1[55]:=(m*(1 + \[Tau]3)*LTensor[c, 4]*PVB[1, 0, LDot[q, q], M, M])/
 (32*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[55]	****)
T2[55]:=0
(****	 Diagramm[55]	****)
T1Elastic[55]:=(m*(1 + \[Tau]3)*LTensor[c, 4]*PVB[1, 0, LDot[q, q], M, M])/
 (32*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[55]	****)
T2Elastic[55]:=0
(****	 Diagramm[56]	****)
T1[56]:=(m*(1 + \[Tau]3)*LTensor[c, 4]*PVB[1, 0, LDot[q, q], M, M])/
 (32*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[56]	****)
T2[56]:=0
(****	 Diagramm[56]	****)
T1Elastic[56]:=(m*(1 + \[Tau]3)*LTensor[c, 4]*PVB[1, 0, LDot[q, q], M, M])/
 (32*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[56]	****)
T2Elastic[56]:=0
(****	 Diagramm[57]	****)
T1[57]:=((1 + \[Tau]3)*(m^2*LTensor[c, 6]*PVA[0, M] + 3*LTensor[c, 2]*PVA[1, M]))/
 (32*m*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[57]	****)
T2[57]:=(-3*m*(1 + \[Tau]3)*LTensor[c, 2]*PVA[1, M])/
 (8*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[57]	****)
T1Elastic[57]:=((1 + \[Tau]3)*(m^2*LTensor[c, 6]*PVA[0, M] + 3*LTensor[c, 2]*PVA[1, M]))/
 (32*m*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[57]	****)
T2Elastic[57]:=(-3*m*(1 + \[Tau]3)*LTensor[c, 2]*PVA[1, M])/
 (8*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[58]	****)
T1[58]:=((1 + \[Tau]3)*(m^2*LTensor[c, 6]*PVA[0, M] + 3*LTensor[c, 2]*PVA[1, M]))/
 (32*m*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[58]	****)
T2[58]:=(-3*m*(1 + \[Tau]3)*LTensor[c, 2]*PVA[1, M])/
 (8*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[58]	****)
T1Elastic[58]:=((1 + \[Tau]3)*(m^2*LTensor[c, 6]*PVA[0, M] + 3*LTensor[c, 2]*PVA[1, M]))/
 (32*m*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[58]	****)
T2Elastic[58]:=(-3*m*(1 + \[Tau]3)*LTensor[c, 2]*PVA[1, M])/
 (8*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[59]	****)
T1[59]:=-(m*(2*\[Tau]3*LTensor[c, 6] + LTensor[c, 7])*PVA[0, M])/
 (32*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[59]	****)
T2[59]:=0
(****	 Diagramm[59]	****)
T1Elastic[59]:=-(m*(2*\[Tau]3*LTensor[c, 6] + LTensor[c, 7])*PVA[0, M])/
 (32*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[59]	****)
T2Elastic[59]:=0
(****	 Diagramm[60]	****)
T1[60]:=-(m*(2*\[Tau]3*LTensor[c, 6] + LTensor[c, 7])*PVA[0, M])/
 (32*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[60]	****)
T2[60]:=0
(****	 Diagramm[60]	****)
T1Elastic[60]:=-(m*(2*\[Tau]3*LTensor[c, 6] + LTensor[c, 7])*PVA[0, M])/
 (32*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[60]	****)
T2Elastic[60]:=0
(****	 Diagramm[61]	****)
T1[61]:=(-3*m*(1 + \[Tau]3)*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
  (-2*(m*(3*m + 2*\[Nu]) + LDot[q, q])*PVA[0, m] - 
   M^2*(2*m*(2*m + \[Nu]) + LDot[q, q])*
    PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   (2*m*(m + \[Nu]) + LDot[q, q])*
    (M^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
     2*((m^2 + 2*m*\[Nu] + LDot[q, q])*PVB[0, 2, m^2 + 2*m*\[Nu] + 
          LDot[q, q], M, m] + PVB[1, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, 
        m]))))/(256*Pi^2*(2*m*\[Nu] + LDot[q, q])^2*LTensor[F, Pi]^2)
(****	 Diagramm[61]	****)
T2[61]:=0
(****	 Diagramm[61]	****)
T1Elastic[61]:=(-3*m^3*(1 + \[Tau]3)*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
  (-3*PVA[0, m] - 2*M^2*PVB[0, 0, m^2, M, m] + M^2*PVB[0, 1, m^2, M, m] + 
   2*m^2*PVB[0, 2, m^2, M, m] + 2*PVB[1, 0, m^2, M, m]))/
 (128*Pi^2*(2*m*\[Nu] + LDot[q, q])^2*LTensor[F, Pi]^2)
(****	 Diagramm[61]	****)
T2Elastic[61]:=0
(****	 Diagramm[62]	****)
T1[62]:=(m*(2*\[Tau]3*LTensor[c, 6] + LTensor[c, 7])*PVB[1, 0, LDot[q, q], M, M])/
 (16*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[62]	****)
T2[62]:=0
(****	 Diagramm[62]	****)
T1Elastic[62]:=(m*(2*\[Tau]3*LTensor[c, 6] + LTensor[c, 7])*PVB[1, 0, LDot[q, q], M, M])/
 (16*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[62]	****)
T2Elastic[62]:=0
(****	 Diagramm[63]	****)
T1[63]:=0
(****	 Diagramm[63]	****)
T2[63]:=(3*m*(1 + \[Tau]3)*(-2*m^2*M^2*LTensor[c, 1]*PVA[0, M] + 
   ((m^2 + 2*m*\[Nu] + LDot[q, q])*LTensor[c, 2] + Dim*m^2*LTensor[c, 3])*
    PVA[1, M]))/(8*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])^2*
  LTensor[F, Pi]^2)
(****	 Diagramm[63]	****)
T1Elastic[63]:=0
(****	 Diagramm[63]	****)
T2Elastic[63]:=0
(****	 Diagramm[64]	****)
T1[64]:=-(m*(2*LTensor[c, 3]*(PVB[0, 0, LDot[q, q], M, M] + 
      4*PVB[0, 1, LDot[q, q], M, M] + 4*PVB[0, 2, LDot[q, q], M, M] + 
      M^2*PVB[0, 0, LDot[q, q], M, M, Weights -> {2, 1}] + 
      4*M^2*PVB[0, 1, LDot[q, q], M, M, Weights -> {2, 1}] + 
      4*M^2*PVB[0, 2, LDot[q, q], M, M, Weights -> {2, 1}]) - 
    4*M^2*LTensor[c, 1]*(PVB[0, 0, LDot[q, q], M, M, Weights -> {2, 1}] + 
      4*(PVB[0, 1, LDot[q, q], M, M, Weights -> {2, 1}] + 
        PVB[0, 2, LDot[q, q], M, M, Weights -> {2, 1}])) + 
    LTensor[c, 2]*(-(\[Nu]^2*(-1 + \[Tau]3)*PVB[0, 2, LDot[q, q], M, M, 
         Weights -> {2, 1}]) - 4*\[Nu]^2*(-1 + \[Tau]3)*
       PVB[0, 3, LDot[q, q], M, M, Weights -> {2, 1}] + 
      4*\[Nu]^2*PVB[0, 4, LDot[q, q], M, M, Weights -> {2, 1}] - 
      4*\[Nu]^2*\[Tau]3*PVB[0, 4, LDot[q, q], M, M, Weights -> {2, 1}] + 
      2*PVB[1, 0, LDot[q, q], M, M, Weights -> {2, 1}] + 
      8*PVB[1, 1, LDot[q, q], M, M, Weights -> {2, 1}] + 
      8*PVB[1, 2, LDot[q, q], M, M, Weights -> {2, 1}])))/
 (8*Pi^2*LTensor[F, Pi]^2)
(****	 Diagramm[64]	****)
T2[64]:=(2*m*LTensor[c, 2]*PVB[2, 0, LDot[q, q], M, M, Weights -> {2, 1}])/
 (Pi^2*LDot[q, q]*LTensor[F, Pi]^2)
(****	 Diagramm[64]	****)
T1Elastic[64]:=0
(****	 Diagramm[64]	****)
T2Elastic[64]:=0
(****	 Diagramm[65]	****)
T1[65]:=-(m*LTensor[c, 3]*(PVB[0, 0, LDot[q, q], M, M] - 
    4*PVB[0, 2, LDot[q, q], M, M]))/(8*Pi^2*LTensor[F, Pi]^2)
(****	 Diagramm[65]	****)
T2[65]:=-(m*LTensor[c, 2]*PVB[1, 0, LDot[q, q], M, M])/
 (2*Pi^2*LDot[q, q]*LTensor[F, Pi]^2)
(****	 Diagramm[65]	****)
T1Elastic[65]:=0
(****	 Diagramm[65]	****)
T2Elastic[65]:=0
(****	 Diagramm[66]	****)
T1[66]:=0
(****	 Diagramm[66]	****)
T2[66]:=0
(****	 Diagramm[66]	****)
T1Elastic[66]:=0
(****	 Diagramm[66]	****)
T2Elastic[66]:=0
(****	 Diagramm[67]	****)
T1[67]:=0
(****	 Diagramm[67]	****)
T2[67]:=(m*LTensor[c, 2]*PVA[0, M])/(4*Pi^2*LDot[q, q]*LTensor[F, Pi]^2)
(****	 Diagramm[67]	****)
T1Elastic[67]:=0
(****	 Diagramm[67]	****)
T2Elastic[67]:=0
(****	 Diagramm[1]	****)
T1[1]:=0
(****	 Diagramm[1]	****)
T2[1]:=(m^2*(1 + \[Tau]3))/(LDot[q, q]*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[1]	****)
T1Elastic[1]:=0
(****	 Diagramm[1]	****)
T2Elastic[1]:=(m^2*(1 + \[Tau]3))/(2*m*\[Nu]*LDot[q, q] + LDot[q, q]^2)
(****	 Diagramm[2]	****)
T1[2]:=(m*(1 + \[Tau]3)*(2*LTensor[c, 6] + LTensor[c, 7]))/
 (4*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[2]	****)
T2[2]:=0
(****	 Diagramm[2]	****)
T1Elastic[2]:=(m*(1 + \[Tau]3)*(2*LTensor[c, 6] + LTensor[c, 7]))/
 (4*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[2]	****)
T2Elastic[2]:=0
(****	 Diagramm[3]	****)
T1[3]:=(m*(1 + \[Tau]3)*(2*LTensor[c, 6] + LTensor[c, 7]))/
 (4*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[3]	****)
T2[3]:=0
(****	 Diagramm[3]	****)
T1Elastic[3]:=(m*(1 + \[Tau]3)*(2*LTensor[c, 6] + LTensor[c, 7]))/
 (4*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[3]	****)
T2Elastic[3]:=0
(****	 Diagramm[4]	****)
T1[4]:=-(m*\[Nu]*(1 + \[Tau]3)*(LTensor[d, 6] + 2*LTensor[d, 7]))/
 (2*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[4]	****)
T2[4]:=-((m^2*(1 + \[Tau]3)*(LTensor[d, 6] + 2*LTensor[d, 7]))/
  (2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[4]	****)
T1Elastic[4]:=-((1 + \[Tau]3)*LDot[q, q]*(LTensor[d, 6] + 2*LTensor[d, 7]))/
 (8*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[4]	****)
T2Elastic[4]:=-((m^2*(1 + \[Tau]3)*(LTensor[d, 6] + 2*LTensor[d, 7]))/
  (2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[5]	****)
T1[5]:=-(m*\[Nu]*(1 + \[Tau]3)*(LTensor[d, 6] + 2*LTensor[d, 7]))/
 (2*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[5]	****)
T2[5]:=-((m^2*(1 + \[Tau]3)*(LTensor[d, 6] + 2*LTensor[d, 7]))/
  (2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[5]	****)
T1Elastic[5]:=-((1 + \[Tau]3)*LDot[q, q]*(LTensor[d, 6] + 2*LTensor[d, 7]))/
 (8*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[5]	****)
T2Elastic[5]:=-((m^2*(1 + \[Tau]3)*(LTensor[d, 6] + 2*LTensor[d, 7]))/
  (2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[6]	****)
T1[6]:=(m*(2*m - \[Nu])*(4*LTensor[c, 6]^2 + 4*\[Tau]3*LTensor[c, 6]*LTensor[c, 7] + 
   LTensor[c, 7]^2))/(4*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[6]	****)
T2[6]:=-(m^2*(4*LTensor[c, 6]^2 + 4*\[Tau]3*LTensor[c, 6]*LTensor[c, 7] + 
    LTensor[c, 7]^2))/(2*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[6]	****)
T1Elastic[6]:=((4*m^2 + LDot[q, q])*(4*LTensor[c, 6]^2 + 4*\[Tau]3*LTensor[c, 6]*
    LTensor[c, 7] + LTensor[c, 7]^2))/(8*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[6]	****)
T2Elastic[6]:=-(m^2*(4*LTensor[c, 6]^2 + 4*\[Tau]3*LTensor[c, 6]*LTensor[c, 7] + 
    LTensor[c, 7]^2))/(2*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[7]	****)
T1[7]:=(1 + \[Tau]3)*(LTensor[d, 6] + 2*LTensor[d, 7])
(****	 Diagramm[7]	****)
T2[7]:=0
(****	 Diagramm[7]	****)
T1Elastic[7]:=0
(****	 Diagramm[7]	****)
T2Elastic[7]:=0
(****	 Diagramm[8]	****)
T1[8]:=-(m*LTensor[g, A]^2*(\[Nu]*PVB[0, 1, LDot[q, q], M, M, Weights -> {2, 1}] + 
    4*\[Nu]*PVB[0, 2, LDot[q, q], M, M, Weights -> {2, 1}] + 
    4*\[Nu]*PVB[0, 3, LDot[q, q], M, M, Weights -> {2, 1}] + 
    2*m*PVC[0, 0, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, 
      M] + 8*m*PVC[0, 0, 1, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, 
      m, M] + 8*m*PVC[0, 0, 2, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], 
      M, m, M] + 2*m*M^2*PVC[0, 0, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
      LDot[q, q], M, m, M, Weights -> {2, 1, 1}] + 
    8*m*M^2*PVC[0, 0, 1, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, 
      M, Weights -> {2, 1, 1}] + 8*m*M^2*PVC[0, 0, 2, m^2, 
      m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M, 
      Weights -> {2, 1, 1}]))/(32*Pi^2*LTensor[F, Pi]^2)
(****	 Diagramm[8]	****)
T2[8]:=(m^4*LTensor[g, A]^2*(PVC[0, 2, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
    LDot[q, q], M, m, M] + M^2*PVC[0, 2, 0, m^2, m^2 + 2*m*\[Nu] + 
      LDot[q, q], LDot[q, q], M, m, M, Weights -> {2, 1, 1}]))/
 (4*Pi^2*LDot[q, q]*LTensor[F, Pi]^2)
(****	 Diagramm[8]	****)
T1Elastic[8]:=0
(****	 Diagramm[8]	****)
T2Elastic[8]:=0
(****	 Diagramm[9]	****)
T1[9]:=(m*(-1 + \[Tau]3)*LTensor[g, A]^2*
  (M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], M, m, m] - 
   M^2*PVC[0, 0, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M] - 
   M^2*PVC[0, 0, 0, LDot[q, q], m^2, m^2 + 2*m*\[Nu] + LDot[q, q], m, m, M] + 
   2*m*\[Nu]*PVC[0, 0, 0, LDot[q, q], m^2, m^2 + 2*m*\[Nu] + LDot[q, q], m, 
     m, M] + M^2*PVC[0, 0, 0, m^2 - 2*m*\[Nu] + LDot[q, q], m^2, LDot[q, q], 
     M, m, M] + 4*M^2*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 - 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   2*m*\[Nu]*PVC[0, 0, 1, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], M, 
     m, m] - 4*M^2*PVC[0, 0, 1, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
     LDot[q, q], M, m, M] - 4*M^2*PVC[0, 0, 1, LDot[q, q], m^2, 
     m^2 + 2*m*\[Nu] + LDot[q, q], m, m, M] + 
   6*m*\[Nu]*PVC[0, 0, 1, LDot[q, q], m^2, m^2 + 2*m*\[Nu] + LDot[q, q], m, 
     m, M] + 4*M^2*PVC[0, 0, 1, m^2 - 2*m*\[Nu] + LDot[q, q], m^2, 
     LDot[q, q], M, m, M] + 4*M^2*PVC[0, 0, 2, m^2, LDot[q, q], 
     m^2 - 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   4*m*\[Nu]*PVC[0, 0, 2, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], M, 
     m, m] - 4*M^2*PVC[0, 0, 2, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
     LDot[q, q], M, m, M] - 4*M^2*PVC[0, 0, 2, LDot[q, q], m^2, 
     m^2 + 2*m*\[Nu] + LDot[q, q], m, m, M] + 
   4*m*\[Nu]*PVC[0, 0, 2, LDot[q, q], m^2, m^2 + 2*m*\[Nu] + LDot[q, q], m, 
     m, M] + 4*M^2*PVC[0, 0, 2, m^2 - 2*m*\[Nu] + LDot[q, q], m^2, 
     LDot[q, q], M, m, M] - 4*M^2*PVC[0, 1, 0, LDot[q, q], m^2, 
     m^2 + 2*m*\[Nu] + LDot[q, q], m, m, M] + 
   6*m*\[Nu]*PVC[0, 1, 0, LDot[q, q], m^2, m^2 + 2*m*\[Nu] + LDot[q, q], m, 
     m, M] + 4*M^2*PVC[0, 1, 0, m^2 - 2*m*\[Nu] + LDot[q, q], m^2, 
     LDot[q, q], M, m, M] - 8*M^2*PVC[0, 1, 1, LDot[q, q], m^2, 
     m^2 + 2*m*\[Nu] + LDot[q, q], m, m, M] + 
   8*m*\[Nu]*PVC[0, 1, 1, LDot[q, q], m^2, m^2 + 2*m*\[Nu] + LDot[q, q], m, 
     m, M] + 8*M^2*PVC[0, 1, 1, m^2 - 2*m*\[Nu] + LDot[q, q], m^2, 
     LDot[q, q], M, m, M] - 4*M^2*PVC[0, 2, 0, LDot[q, q], m^2, 
     m^2 + 2*m*\[Nu] + LDot[q, q], m, m, M] + 
   4*m*\[Nu]*PVC[0, 2, 0, LDot[q, q], m^2, m^2 + 2*m*\[Nu] + LDot[q, q], m, 
     m, M] + 4*M^2*PVC[0, 2, 0, m^2 - 2*m*\[Nu] + LDot[q, q], m^2, 
     LDot[q, q], M, m, M]))/(64*Pi^2*\[Nu]*LTensor[F, Pi]^2)
(****	 Diagramm[9]	****)
T2[9]:=-(m^3*(1 - \[Tau]3)*LTensor[g, A]^2*
   (LDot[q, q]*PVC[0, 0, 0, LDot[q, q], m^2, m^2 + 2*m*\[Nu] + LDot[q, q], m, 
      m, M] - (2*(M^2 + m*\[Nu]) - LDot[q, q])*PVC[0, 0, 1, m^2, LDot[q, q], 
      m^2 - 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    (2*M^2 - 2*m*\[Nu] + LDot[q, q])*PVC[0, 0, 1, LDot[q, q], m^2, 
      m^2 + 2*m*\[Nu] + LDot[q, q], m, m, M] - 2*(M^2 + m*\[Nu])*
     PVC[0, 0, 2, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    2*(M^2 - m*\[Nu])*PVC[0, 0, 2, LDot[q, q], m^2, 
      m^2 + 2*m*\[Nu] + LDot[q, q], m, m, M] - 
    (2*(M^2 + m*\[Nu]) - LDot[q, q])*PVC[0, 1, 0, m^2, LDot[q, q], 
      m^2 - 2*m*\[Nu] + LDot[q, q], M, m, m] + (2*M^2 - LDot[q, q])*
     PVC[0, 1, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M] - 
    (2*M^2 - LDot[q, q])*PVC[0, 1, 0, m^2 - 2*m*\[Nu] + LDot[q, q], m^2, 
      LDot[q, q], M, m, M] - 4*(M^2 + m*\[Nu])*PVC[0, 1, 1, m^2, LDot[q, q], 
      m^2 - 2*m*\[Nu] + LDot[q, q], M, m, m] - 2*(M^2 + m*\[Nu])*
     PVC[0, 2, 0, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    2*M^2*PVC[0, 2, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, 
      M] - 2*M^2*PVC[0, 2, 0, m^2 - 2*m*\[Nu] + LDot[q, q], m^2, LDot[q, q], 
      M, m, M]))/(32*Pi^2*\[Nu]*LDot[q, q]*LTensor[F, Pi]^2)
(****	 Diagramm[9]	****)
T1Elastic[9]:=0
(****	 Diagramm[9]	****)
T2Elastic[9]:=0
(****	 Diagramm[10]	****)
T1[10]:=(m^2*(-3 + \[Tau]3)*LTensor[g, A]^2*
  (PVB[0, 1, LDot[q, q], m, m, Weights -> {2, 1}] + 
   PVB[0, 2, LDot[q, q], m, m, Weights -> {2, 1}] + 
   M^2*(PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m, 
      Weights -> {1, 2, 1}] + PVC[0, 0, 2, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m, Weights -> {1, 2, 1}])))/
 (16*Pi^2*LTensor[F, Pi]^2)
(****	 Diagramm[10]	****)
T2[10]:=-(m^2*(-3 + \[Tau]3)*LTensor[g, A]^2*
   (-PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
    PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    4*m^2*M^2*(PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
       m, m, Weights -> {1, 2, 1}] + 2*PVC[0, 0, 1, m^2, LDot[q, q], 
        m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m, Weights -> {1, 2, 1}] + 
      PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m, 
       Weights -> {1, 2, 1}] + 2*PVC[0, 1, 0, m^2, LDot[q, q], 
        m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m, Weights -> {1, 2, 1}] + 
      2*PVC[0, 1, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m, 
        Weights -> {1, 2, 1}] + PVC[0, 2, 0, m^2, LDot[q, q], 
       m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m, Weights -> {1, 2, 1}])))/
 (64*Pi^2*LDot[q, q]*LTensor[F, Pi]^2)
(****	 Diagramm[10]	****)
T1Elastic[10]:=0
(****	 Diagramm[10]	****)
T2Elastic[10]:=0
(****	 Diagramm[11]	****)
T1[11]:=-(m^2*(-1 + \[Tau]3)*LTensor[g, A]^2*
   (PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m]))/
 (16*Pi^2*LTensor[F, Pi]^2)
(****	 Diagramm[11]	****)
T2[11]:=(m^2*(-1 + \[Tau]3)*LTensor[g, A]^2*
  (-PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
   PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   2*m^2*(PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, 
      m] + PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, 
      m] + PVC[0, 1, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, 
      m] + 2*PVC[0, 1, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
       m, m] + PVC[0, 2, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
      m, m])))/(32*Pi^2*LDot[q, q]*LTensor[F, Pi]^2)
(****	 Diagramm[11]	****)
T1Elastic[11]:=0
(****	 Diagramm[11]	****)
T2Elastic[11]:=0
(****	 Diagramm[12]	****)
T1[12]:=-(m^2*(-1 + \[Tau]3)*LTensor[g, A]^2*
   (PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m]))/
 (16*Pi^2*LTensor[F, Pi]^2)
(****	 Diagramm[12]	****)
T2[12]:=(m^2*(-1 + \[Tau]3)*LTensor[g, A]^2*
  (-PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
   PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   2*m^2*(PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, 
      m] + PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, 
      m] + PVC[0, 1, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, 
      m] + 2*PVC[0, 1, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
       m, m] + PVC[0, 2, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
      m, m])))/(32*Pi^2*LDot[q, q]*LTensor[F, Pi]^2)
(****	 Diagramm[12]	****)
T1Elastic[12]:=0
(****	 Diagramm[12]	****)
T2Elastic[12]:=0
(****	 Diagramm[13]	****)
T1[13]:=(m^2*LTensor[g, A]^2*(PVC[0, 0, 1, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
    LDot[q, q], M, m, M] + 2*PVC[0, 0, 2, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
     LDot[q, q], M, m, M]))/(16*Pi^2*LTensor[F, Pi]^2)
(****	 Diagramm[13]	****)
T2[13]:=-(m^4*LTensor[g, A]^2*PVC[0, 2, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
    LDot[q, q], M, m, M])/(8*Pi^2*LDot[q, q]*LTensor[F, Pi]^2)
(****	 Diagramm[13]	****)
T1Elastic[13]:=0
(****	 Diagramm[13]	****)
T2Elastic[13]:=0
(****	 Diagramm[14]	****)
T1[14]:=(m^2*LTensor[g, A]^2*(PVC[0, 0, 1, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
    LDot[q, q], M, m, M] + 2*PVC[0, 0, 2, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
     LDot[q, q], M, m, M]))/(16*Pi^2*LTensor[F, Pi]^2)
(****	 Diagramm[14]	****)
T2[14]:=-(m^4*LTensor[g, A]^2*PVC[0, 2, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
    LDot[q, q], M, m, M])/(8*Pi^2*LDot[q, q]*LTensor[F, Pi]^2)
(****	 Diagramm[14]	****)
T1Elastic[14]:=0
(****	 Diagramm[14]	****)
T2Elastic[14]:=0
(****	 Diagramm[15]	****)
T1[15]:=0
(****	 Diagramm[15]	****)
T2[15]:=0
(****	 Diagramm[15]	****)
T1Elastic[15]:=0
(****	 Diagramm[15]	****)
T2Elastic[15]:=0
(****	 Diagramm[16]	****)
T1[16]:=0
(****	 Diagramm[16]	****)
T2[16]:=-(m^2*LTensor[g, A]^2*(PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m]))/
 (16*Pi^2*LDot[q, q]*LTensor[F, Pi]^2)
(****	 Diagramm[16]	****)
T1Elastic[16]:=0
(****	 Diagramm[16]	****)
T2Elastic[16]:=0
(****	 Diagramm[17]	****)
T1[17]:=0
(****	 Diagramm[17]	****)
T2[17]:=(-3*m^2*(1 + \[Tau]3)*LTensor[g, A]^2*
  (-2*(m*(3*m + 2*\[Nu]) + LDot[q, q])*PVA[0, m] - 
   M^2*(2*m*(2*m + \[Nu]) + LDot[q, q])*
    PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   (2*m*(m + \[Nu]) + LDot[q, q])*
    (M^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
     2*((m^2 + 2*m*\[Nu] + LDot[q, q])*PVB[0, 2, m^2 + 2*m*\[Nu] + 
          LDot[q, q], M, m] + PVB[1, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, 
        m]))))/(64*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])^2*
  LTensor[F, Pi]^2)
(****	 Diagramm[17]	****)
T1Elastic[17]:=0
(****	 Diagramm[17]	****)
T2Elastic[17]:=(-3*m^4*(1 + \[Tau]3)*LTensor[g, A]^2*(-3*PVA[0, m] - 
   2*M^2*PVB[0, 0, m^2, M, m] + M^2*PVB[0, 1, m^2, M, m] + 
   2*m^2*PVB[0, 2, m^2, M, m] + 2*PVB[1, 0, m^2, M, m]))/
 (32*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])^2*LTensor[F, Pi]^2)
(****	 Diagramm[18]	****)
T1[18]:=-(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], 
     m, M] + 2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] + 
    M^2*PVC[0, 0, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, 
      M] + 2*M^2*PVC[0, 0, 1, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], 
      M, m, M] + LDot[q, q]*PVC[0, 0, 1, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
      LDot[q, q], M, m, M] + 2*LDot[q, q]*PVC[0, 0, 2, m^2, 
      m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M]))/
 (32*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[18]	****)
T2[18]:=(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*
  (m^2*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] - 
   m^2*PVB[0, 1, m^2, M, m] + m^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], m, 
     M] + PVB[1, 0, LDot[q, q], M, M] - 
   2*m^2*M^2*PVC[0, 1, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, 
     m, M] + m^2*LDot[q, q]*PVC[0, 1, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
     LDot[q, q], M, m, M] + m^2*LDot[q, q]*PVC[0, 2, 0, m^2, 
     m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M]))/
 (16*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[18]	****)
T1Elastic[18]:=-(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(PVB[0, 0, m^2, m, M] + 
    2*PVB[0, 1, m^2, m, M] + M^2*PVC[0, 0, 0, m^2, m^2, LDot[q, q], M, m, 
      M] + 2*M^2*PVC[0, 0, 1, m^2, m^2, LDot[q, q], M, m, M] + 
    LDot[q, q]*PVC[0, 0, 1, m^2, m^2, LDot[q, q], M, m, M] + 
    2*LDot[q, q]*PVC[0, 0, 2, m^2, m^2, LDot[q, q], M, m, M]))/
 (32*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[18]	****)
T2Elastic[18]:=(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(m^2*PVB[0, 0, m^2, m, M] + 
   m^2*PVB[0, 1, m^2, m, M] - m^2*PVB[0, 1, m^2, M, m] + 
   PVB[1, 0, LDot[q, q], M, M] - 2*m^2*M^2*PVC[0, 1, 0, m^2, m^2, LDot[q, q], 
     M, m, M] + m^2*LDot[q, q]*PVC[0, 1, 0, m^2, m^2, LDot[q, q], M, m, M] + 
   m^2*LDot[q, q]*PVC[0, 2, 0, m^2, m^2, LDot[q, q], M, m, M]))/
 (16*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[19]	****)
T1[19]:=-(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], 
     m, M] + 2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] + 
    M^2*PVC[0, 0, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, 
      M] + 2*M^2*PVC[0, 0, 1, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], 
      M, m, M] + LDot[q, q]*PVC[0, 0, 1, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
      LDot[q, q], M, m, M] + 2*LDot[q, q]*PVC[0, 0, 2, m^2, 
      m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M]))/
 (32*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[19]	****)
T2[19]:=(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*
  (m^2*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] - 
   m^2*PVB[0, 1, m^2, M, m] + m^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], m, 
     M] + PVB[1, 0, LDot[q, q], M, M] - 
   2*m^2*M^2*PVC[0, 1, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, 
     m, M] + m^2*LDot[q, q]*PVC[0, 1, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
     LDot[q, q], M, m, M] + m^2*LDot[q, q]*PVC[0, 2, 0, m^2, 
     m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M]))/
 (16*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[19]	****)
T1Elastic[19]:=-(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(PVB[0, 0, m^2, m, M] + 
    2*PVB[0, 1, m^2, m, M] + M^2*PVC[0, 0, 0, m^2, m^2, LDot[q, q], M, m, 
      M] + 2*M^2*PVC[0, 0, 1, m^2, m^2, LDot[q, q], M, m, M] + 
    LDot[q, q]*PVC[0, 0, 1, m^2, m^2, LDot[q, q], M, m, M] + 
    2*LDot[q, q]*PVC[0, 0, 2, m^2, m^2, LDot[q, q], M, m, M]))/
 (32*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[19]	****)
T2Elastic[19]:=(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(m^2*PVB[0, 0, m^2, m, M] + 
   m^2*PVB[0, 1, m^2, m, M] - m^2*PVB[0, 1, m^2, M, m] + 
   PVB[1, 0, LDot[q, q], M, M] - 2*m^2*M^2*PVC[0, 1, 0, m^2, m^2, LDot[q, q], 
     M, m, M] + m^2*LDot[q, q]*PVC[0, 1, 0, m^2, m^2, LDot[q, q], M, m, M] + 
   m^2*LDot[q, q]*PVC[0, 2, 0, m^2, m^2, LDot[q, q], M, m, M]))/
 (16*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[20]	****)
T1[20]:=0
(****	 Diagramm[20]	****)
T2[20]:=(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(-PVA[0, M] + 2*m^2*PVB[0, 1, m^2, M, m]))/
 (32*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[20]	****)
T1Elastic[20]:=0
(****	 Diagramm[20]	****)
T2Elastic[20]:=-(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(PVA[0, M] - 2*m^2*PVB[0, 1, m^2, M, m]))/
 (32*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[21]	****)
T1[21]:=0
(****	 Diagramm[21]	****)
T2[21]:=-(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(PVA[0, m] + 
    M^2*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    (2*m*\[Nu] + LDot[q, q])*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m]))/
 (32*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[21]	****)
T1Elastic[21]:=0
(****	 Diagramm[21]	****)
T2Elastic[21]:=-(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(PVA[0, m] + M^2*PVB[0, 0, m^2, M, m]))/
 (32*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[22]	****)
T1[22]:=0
(****	 Diagramm[22]	****)
T2[22]:=(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(-PVA[0, M] + 2*m^2*PVB[0, 1, m^2, M, m]))/
 (32*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[22]	****)
T1Elastic[22]:=0
(****	 Diagramm[22]	****)
T2Elastic[22]:=-(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(PVA[0, M] - 2*m^2*PVB[0, 1, m^2, M, m]))/
 (32*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[23]	****)
T1[23]:=0
(****	 Diagramm[23]	****)
T2[23]:=-(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(PVA[0, m] + 
    M^2*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    (2*m*\[Nu] + LDot[q, q])*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m]))/
 (32*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[23]	****)
T1Elastic[23]:=0
(****	 Diagramm[23]	****)
T2Elastic[23]:=-(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(PVA[0, m] + M^2*PVB[0, 0, m^2, M, m]))/
 (32*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[24]	****)
T1[24]:=(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(-PVB[0, 1, LDot[q, q], m, m] + 
   PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
   M^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   2*m*\[Nu]*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m] + LDot[q, q]*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m]))/(32*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[24]	****)
T2[24]:=-(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(PVA[0, M] - (2*m*\[Nu] + LDot[q, q])*
     PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
    2*m*\[Nu]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
    LDot[q, q]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
    4*m^2*M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
      m, m] - 4*m^2*M^2*PVC[0, 0, 1, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 2*m^2*LDot[q, q]*
     PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 
    4*m^2*M^2*PVC[0, 1, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
      m, m] + 4*m^2*LDot[q, q]*PVC[0, 1, 1, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 2*m^2*LDot[q, q]*
     PVC[0, 2, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m]))/
 (64*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[24]	****)
T1Elastic[24]:=(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(PVB[0, 1, m^2, M, m] - 
   PVB[0, 1, LDot[q, q], m, m] - M^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2, M, m, 
     m] + LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], m^2, M, m, m]))/
 (32*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[24]	****)
T2Elastic[24]:=-(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(PVA[0, M] + 
    2*m^2*(-2*M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2, M, m, m] - 
      2*M^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2, M, m, m] + 
      LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], m^2, M, m, m] - 
      2*M^2*PVC[0, 1, 0, m^2, LDot[q, q], m^2, M, m, m] + 
      2*LDot[q, q]*PVC[0, 1, 1, m^2, LDot[q, q], m^2, M, m, m] + 
      LDot[q, q]*PVC[0, 2, 0, m^2, LDot[q, q], m^2, M, m, m])))/
 (64*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[25]	****)
T1[25]:=(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(-PVB[0, 1, LDot[q, q], m, m] + 
   PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
   M^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   2*m*\[Nu]*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m] + LDot[q, q]*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m]))/(32*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[25]	****)
T2[25]:=-(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(PVA[0, M] - (2*m*\[Nu] + LDot[q, q])*
     PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
    2*m*\[Nu]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
    LDot[q, q]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
    4*m^2*M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
      m, m] - 4*m^2*M^2*PVC[0, 0, 1, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 2*m^2*LDot[q, q]*
     PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 
    4*m^2*M^2*PVC[0, 1, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
      m, m] + 4*m^2*LDot[q, q]*PVC[0, 1, 1, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 2*m^2*LDot[q, q]*
     PVC[0, 2, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m]))/
 (64*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[25]	****)
T1Elastic[25]:=(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(PVB[0, 1, m^2, M, m] - 
   PVB[0, 1, LDot[q, q], m, m] - M^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2, M, m, 
     m] + LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], m^2, M, m, m]))/
 (32*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[25]	****)
T2Elastic[25]:=-(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(PVA[0, M] + 
    2*m^2*(-2*M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2, M, m, m] - 
      2*M^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2, M, m, m] + 
      LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], m^2, M, m, m] - 
      2*M^2*PVC[0, 1, 0, m^2, LDot[q, q], m^2, M, m, m] + 
      2*LDot[q, q]*PVC[0, 1, 1, m^2, LDot[q, q], m^2, M, m, m] + 
      LDot[q, q]*PVC[0, 2, 0, m^2, LDot[q, q], m^2, M, m, m])))/
 (64*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[26]	****)
T1[26]:=0
(****	 Diagramm[26]	****)
T2[26]:=0
(****	 Diagramm[26]	****)
T1Elastic[26]:=0
(****	 Diagramm[26]	****)
T2Elastic[26]:=0
(****	 Diagramm[27]	****)
T1[27]:=0
(****	 Diagramm[27]	****)
T2[27]:=0
(****	 Diagramm[27]	****)
T1Elastic[27]:=0
(****	 Diagramm[27]	****)
T2Elastic[27]:=0
(****	 Diagramm[28]	****)
T1[28]:=0
(****	 Diagramm[28]	****)
T2[28]:=0
(****	 Diagramm[28]	****)
T1Elastic[28]:=0
(****	 Diagramm[28]	****)
T2Elastic[28]:=0
(****	 Diagramm[29]	****)
T1[29]:=0
(****	 Diagramm[29]	****)
T2[29]:=-(m^2*(1 + \[Tau]3)*PVB[1, 0, LDot[q, q], M, M])/
 (8*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[29]	****)
T1Elastic[29]:=0
(****	 Diagramm[29]	****)
T2Elastic[29]:=-(m^2*(1 + \[Tau]3)*PVB[1, 0, LDot[q, q], M, M])/
 (8*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[30]	****)
T1[30]:=0
(****	 Diagramm[30]	****)
T2[30]:=-(m^2*(1 + \[Tau]3)*PVB[1, 0, LDot[q, q], M, M])/
 (8*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[30]	****)
T1Elastic[30]:=0
(****	 Diagramm[30]	****)
T2Elastic[30]:=-(m^2*(1 + \[Tau]3)*PVB[1, 0, LDot[q, q], M, M])/
 (8*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[31]	****)
T1[31]:=0
(****	 Diagramm[31]	****)
T2[31]:=(m^2*(1 + \[Tau]3)*PVA[0, M])/(16*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*
  LTensor[F, Pi]^2)
(****	 Diagramm[31]	****)
T1Elastic[31]:=0
(****	 Diagramm[31]	****)
T2Elastic[31]:=(m^2*(1 + \[Tau]3)*PVA[0, M])/(16*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*
  LTensor[F, Pi]^2)
(****	 Diagramm[32]	****)
T1[32]:=0
(****	 Diagramm[32]	****)
T2[32]:=(m^2*(1 + \[Tau]3)*PVA[0, M])/(16*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*
  LTensor[F, Pi]^2)
(****	 Diagramm[32]	****)
T1Elastic[32]:=0
(****	 Diagramm[32]	****)
T2Elastic[32]:=(m^2*(1 + \[Tau]3)*PVA[0, M])/(16*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*
  LTensor[F, Pi]^2)
(****	 Diagramm[33]	****)
T1[33]:=8*m*(2*LTensor[e, 89] + \[Tau]3*LTensor[e, 91] + LTensor[e, 93] + 
  LTensor[e, 118])
(****	 Diagramm[33]	****)
T2[33]:=4*m*(2*LTensor[e, 90] + \[Tau]3*LTensor[e, 92] + LTensor[e, 94] + 
  LTensor[e, 117])
(****	 Diagramm[33]	****)
T1Elastic[33]:=0
(****	 Diagramm[33]	****)
T2Elastic[33]:=0
(****	 Diagramm[34]	****)
T1[34]:=(m*(1 + \[Tau]3)*(LDot[q, q]*(2*LTensor[e, 54] + LTensor[e, 74]) - 
   4*M^2*(2*LTensor[e, 105] + LTensor[e, 106])))/(2*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[34]	****)
T2[34]:=0
(****	 Diagramm[34]	****)
T1Elastic[34]:=(m*(1 + \[Tau]3)*(LDot[q, q]*(2*LTensor[e, 54] + LTensor[e, 74]) - 
   4*M^2*(2*LTensor[e, 105] + LTensor[e, 106])))/(2*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[34]	****)
T2Elastic[34]:=0
(****	 Diagramm[35]	****)
T1[35]:=(m*(1 + \[Tau]3)*(LDot[q, q]*(2*LTensor[e, 54] + LTensor[e, 74]) - 
   4*M^2*(2*LTensor[e, 105] + LTensor[e, 106])))/(2*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[35]	****)
T2[35]:=0
(****	 Diagramm[35]	****)
T1Elastic[35]:=(m*(1 + \[Tau]3)*(LDot[q, q]*(2*LTensor[e, 54] + LTensor[e, 74]) - 
   4*M^2*(2*LTensor[e, 105] + LTensor[e, 106])))/(2*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[35]	****)
T2Elastic[35]:=0
(****	 Diagramm[36]	****)
T1[36]:=(m*\[Nu]^2*(LTensor[c, 7]*(\[Tau]3*LTensor[d, 6] + 2*LTensor[d, 7]) + 
   2*LTensor[c, 6]*(LTensor[d, 6] + 2*\[Tau]3*LTensor[d, 7])))/
 (2*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[36]	****)
T2[36]:=-(m*LDot[q, q]*(LTensor[c, 7]*(\[Tau]3*LTensor[d, 6] + 2*LTensor[d, 7]) + 
    2*LTensor[c, 6]*(LTensor[d, 6] + 2*\[Tau]3*LTensor[d, 7])))/
 (2*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[36]	****)
T1Elastic[36]:=(LDot[q, q]^2*(LTensor[c, 7]*(\[Tau]3*LTensor[d, 6] + 2*LTensor[d, 7]) + 
   2*LTensor[c, 6]*(LTensor[d, 6] + 2*\[Tau]3*LTensor[d, 7])))/
 (8*m*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[36]	****)
T2Elastic[36]:=-(m*LDot[q, q]*(LTensor[c, 7]*(\[Tau]3*LTensor[d, 6] + 2*LTensor[d, 7]) + 
    2*LTensor[c, 6]*(LTensor[d, 6] + 2*\[Tau]3*LTensor[d, 7])))/
 (2*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[37]	****)
T1[37]:=(m*\[Nu]^2*(LTensor[c, 7]*(\[Tau]3*LTensor[d, 6] + 2*LTensor[d, 7]) + 
   2*LTensor[c, 6]*(LTensor[d, 6] + 2*\[Tau]3*LTensor[d, 7])))/
 (2*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[37]	****)
T2[37]:=-(m*LDot[q, q]*(LTensor[c, 7]*(\[Tau]3*LTensor[d, 6] + 2*LTensor[d, 7]) + 
    2*LTensor[c, 6]*(LTensor[d, 6] + 2*\[Tau]3*LTensor[d, 7])))/
 (2*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[37]	****)
T1Elastic[37]:=(LDot[q, q]^2*(LTensor[c, 7]*(\[Tau]3*LTensor[d, 6] + 2*LTensor[d, 7]) + 
   2*LTensor[c, 6]*(LTensor[d, 6] + 2*\[Tau]3*LTensor[d, 7])))/
 (8*m*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[37]	****)
T2Elastic[37]:=-(m*LDot[q, q]*(LTensor[c, 7]*(\[Tau]3*LTensor[d, 6] + 2*LTensor[d, 7]) + 
    2*LTensor[c, 6]*(LTensor[d, 6] + 2*\[Tau]3*LTensor[d, 7])))/
 (2*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[38]	****)
T1[38]:=-(m*(-3 + \[Tau]3)*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
   (2*PVB[0, 0, LDot[q, q], m, m] - PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m] + 2*PVB[0, 1, LDot[q, q], m, m] - 
    PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    4*m^2*PVB[0, 0, LDot[q, q], m, m, Weights -> {2, 1}] + 
    2*M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, 
      m] + 2*M^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
      M, m, m] + 4*m^2*M^2*PVC[0, 0, 0, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m, Weights -> {1, 2, 1}]))/
 (256*Pi^2*LTensor[F, Pi]^2)
(****	 Diagramm[38]	****)
T2[38]:=0
(****	 Diagramm[38]	****)
T1Elastic[38]:=0
(****	 Diagramm[38]	****)
T2Elastic[38]:=0
(****	 Diagramm[39]	****)
T1[39]:=-(m*(-3 + \[Tau]3)*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
   (2*PVB[0, 0, LDot[q, q], m, m] - PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m] + 2*PVB[0, 1, LDot[q, q], m, m] - 
    PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    4*m^2*PVB[0, 0, LDot[q, q], m, m, Weights -> {2, 1}] + 
    2*M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, 
      m] + 2*M^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
      M, m, m] + 4*m^2*M^2*PVC[0, 0, 0, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m, Weights -> {1, 2, 1}]))/
 (256*Pi^2*LTensor[F, Pi]^2)
(****	 Diagramm[39]	****)
T2[39]:=0
(****	 Diagramm[39]	****)
T1Elastic[39]:=0
(****	 Diagramm[39]	****)
T2Elastic[39]:=0
(****	 Diagramm[40]	****)
T1[40]:=-(m^2*(2*LTensor[c, 6] - \[Tau]3*LTensor[c, 7])*LTensor[g, A]^2*
   (LDot[q, q]*(PVC[0, 0, 0, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], 
       m, M, M] - PVC[0, 0, 0, LDot[q, q], m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
       m, m, M] + PVC[0, 0, 0, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], m^2, 
       m, m, M] - PVC[0, 0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], m^2, 
       m, M, M] + 4*PVC[0, 0, 1, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + 
         LDot[q, q], m, M, M] - 4*PVC[0, 0, 1, LDot[q, q], m^2, 
        m^2 + 2*m*\[Nu] + LDot[q, q], m, m, M] + 
      4*PVC[0, 0, 2, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], m, M, 
        M] - 4*PVC[0, 0, 2, LDot[q, q], m^2, m^2 + 2*m*\[Nu] + LDot[q, q], m, 
        m, M] - 4*PVC[0, 1, 0, LDot[q, q], m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
        m, m, M] + 4*PVC[0, 1, 0, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], 
        m^2, m, m, M] - 4*PVC[0, 1, 0, m^2 + 2*m*\[Nu] + LDot[q, q], 
        LDot[q, q], m^2, m, M, M] - 8*PVC[0, 1, 1, LDot[q, q], m^2, 
        m^2 + 2*m*\[Nu] + LDot[q, q], m, m, M] - 
      4*PVC[0, 2, 0, LDot[q, q], m^2, m^2 + 2*m*\[Nu] + LDot[q, q], m, m, 
        M] + 4*PVC[0, 2, 0, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], m^2, m, 
        m, M] - 4*PVC[0, 2, 0, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], m^2, 
        m, M, M]) + 2*\[Nu]*(m*PVC[0, 0, 0, LDot[q, q], m^2, 
        m^2 + 2*m*\[Nu] + LDot[q, q], m, m, M] - 
      m*PVC[0, 0, 0, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], m^2, m, m, 
        M] - \[Nu]*PVC[0, 0, 1, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + 
         LDot[q, q], m, M, M] + 2*m*PVC[0, 0, 1, LDot[q, q], m^2, 
        m^2 + 2*m*\[Nu] + LDot[q, q], m, m, M] - 
      2*\[Nu]*PVC[0, 0, 2, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], m, 
        M, M] + 2*m*PVC[0, 1, 0, LDot[q, q], m^2, m^2 + 2*m*\[Nu] + 
         LDot[q, q], m, m, M] - 2*m*PVC[0, 1, 0, LDot[q, q], 
        m^2 - 2*m*\[Nu] + LDot[q, q], m^2, m, m, M] + 
      \[Nu]*PVC[0, 1, 0, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], m^2, m, M, 
        M] + 2*\[Nu]*PVC[0, 2, 0, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], 
        m^2, m, M, M])))/(64*Pi^2*\[Nu]*LTensor[F, Pi]^2)
(****	 Diagramm[40]	****)
T2[40]:=-(m^2*(2*LTensor[c, 6] - \[Tau]3*LTensor[c, 7])*LTensor[g, A]^2*
   (m*(m + 4*\[Nu])*PVB[0, 0, m^2, m, M] + 
    (m^2 - M^2 - 4*m*\[Nu] + LDot[q, q])*
     PVB[0, 0, m^2 - 2*m*\[Nu] + LDot[q, q], m, M] - 
    2*m^2*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] + 
    M^2*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] - 
    4*m*\[Nu]*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] - 
    LDot[q, q]*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] + 
    m^2*PVB[0, 1, m^2, m, M] + 4*m*\[Nu]*PVB[0, 1, m^2, m, M] + 
    3*m^2*PVB[0, 1, m^2 - 2*m*\[Nu] + LDot[q, q], m, M] - 
    M^2*PVB[0, 1, m^2 - 2*m*\[Nu] + LDot[q, q], m, M] - 
    8*m*\[Nu]*PVB[0, 1, m^2 - 2*m*\[Nu] + LDot[q, q], m, M] + 
    3*LDot[q, q]*PVB[0, 1, m^2 - 2*m*\[Nu] + LDot[q, q], m, M] - 
    4*m^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] + 
    M^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] - 
    8*m*\[Nu]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] - 
    3*LDot[q, q]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] - 
    m^2*PVB[0, 2, m^2, m, M] + 3*m^2*PVB[0, 2, m^2 - 2*m*\[Nu] + LDot[q, q], 
      m, M] - 6*m*\[Nu]*PVB[0, 2, m^2 - 2*m*\[Nu] + LDot[q, q], m, M] + 
    3*LDot[q, q]*PVB[0, 2, m^2 - 2*m*\[Nu] + LDot[q, q], m, M] - 
    2*m^2*PVB[0, 2, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] - 
    4*m*\[Nu]*PVB[0, 2, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] - 
    2*LDot[q, q]*PVB[0, 2, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] - 
    m^2*PVB[0, 3, m^2, m, M] + m^2*PVB[0, 3, m^2 - 2*m*\[Nu] + LDot[q, q], m, 
      M] - 2*m*\[Nu]*PVB[0, 3, m^2 - 2*m*\[Nu] + LDot[q, q], m, M] + 
    LDot[q, q]*PVB[0, 3, m^2 - 2*m*\[Nu] + LDot[q, q], m, M] - 
    Dim*PVB[1, 0, m^2, m, M] + 2*PVB[1, 0, m^2 - 2*m*\[Nu] + LDot[q, q], m, 
      M] + Dim*PVB[1, 0, m^2 - 2*m*\[Nu] + LDot[q, q], m, M] - 
    2*PVB[1, 0, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] - 
    2*PVB[1, 1, m^2, m, M] - Dim*PVB[1, 1, m^2, m, M] + 
    2*PVB[1, 1, m^2 - 2*m*\[Nu] + LDot[q, q], m, M] + 
    Dim*PVB[1, 1, m^2 - 2*m*\[Nu] + LDot[q, q], m, M] + 
    4*m^2*\[Nu]^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], 
      m, M, M] - 4*m^2*LDot[q, q]*PVC[0, 0, 0, m^2, LDot[q, q], 
      m^2 - 2*m*\[Nu] + LDot[q, q], m, M, M] - 2*m*\[Nu]*LDot[q, q]*
     PVC[0, 0, 0, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], m, M, M] + 
    4*m^2*LDot[q, q]*PVC[0, 0, 0, LDot[q, q], m^2, m^2 + 2*m*\[Nu] + 
       LDot[q, q], m, m, M] - 4*m^2*LDot[q, q]*PVC[0, 0, 0, LDot[q, q], 
      m^2 - 2*m*\[Nu] + LDot[q, q], m^2, m, m, M] - 
    4*m^2*\[Nu]^2*PVC[0, 0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], m^2, 
      m, M, M] + 4*m^2*LDot[q, q]*PVC[0, 0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], 
      LDot[q, q], m^2, m, M, M] - 2*m*\[Nu]*LDot[q, q]*
     PVC[0, 0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], m^2, m, M, M] + 
    8*m^2*\[Nu]^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], 
      m, M, M] - 8*m^2*LDot[q, q]*PVC[0, 0, 1, m^2, LDot[q, q], 
      m^2 - 2*m*\[Nu] + LDot[q, q], m, M, M] - 2*m*\[Nu]*LDot[q, q]*
     PVC[0, 0, 1, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], m, M, M] + 
    8*m^2*LDot[q, q]*PVC[0, 0, 1, LDot[q, q], m^2, m^2 + 2*m*\[Nu] + 
       LDot[q, q], m, m, M] - 8*m^2*LDot[q, q]*PVC[0, 0, 1, LDot[q, q], 
      m^2 - 2*m*\[Nu] + LDot[q, q], m^2, m, m, M] - 
    8*m^2*\[Nu]^2*PVC[0, 0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], m^2, 
      m, M, M] + 8*m^2*LDot[q, q]*PVC[0, 0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], 
      LDot[q, q], m^2, m, M, M] - 2*m*\[Nu]*LDot[q, q]*
     PVC[0, 0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], m^2, m, M, M] + 
    4*m^2*\[Nu]^2*PVC[0, 0, 2, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], 
      m, M, M] - 4*m^2*LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], 
      m^2 - 2*m*\[Nu] + LDot[q, q], m, M, M] + 4*m^2*LDot[q, q]*
     PVC[0, 0, 2, LDot[q, q], m^2, m^2 + 2*m*\[Nu] + LDot[q, q], m, m, M] - 
    4*m^2*LDot[q, q]*PVC[0, 0, 2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], 
      m^2, m, m, M] - 4*m^2*\[Nu]^2*PVC[0, 0, 2, m^2 + 2*m*\[Nu] + 
       LDot[q, q], LDot[q, q], m^2, m, M, M] + 4*m^2*LDot[q, q]*
     PVC[0, 0, 2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], m^2, m, M, M] + 
    8*m^2*\[Nu]^2*PVC[0, 1, 0, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], 
      m, M, M] - 8*m^2*LDot[q, q]*PVC[0, 1, 0, m^2, LDot[q, q], 
      m^2 - 2*m*\[Nu] + LDot[q, q], m, M, M] - 2*m*\[Nu]*LDot[q, q]*
     PVC[0, 1, 0, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], m, M, M] - 
    8*m^2*\[Nu]^2*PVC[0, 1, 0, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], m^2, 
      m, M, M] + 8*m^2*LDot[q, q]*PVC[0, 1, 0, m^2 + 2*m*\[Nu] + LDot[q, q], 
      LDot[q, q], m^2, m, M, M] - 2*m*\[Nu]*LDot[q, q]*
     PVC[0, 1, 0, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], m^2, m, M, M] + 
    8*m^2*\[Nu]^2*PVC[0, 1, 1, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], 
      m, M, M] - 8*m^2*LDot[q, q]*PVC[0, 1, 1, m^2, LDot[q, q], 
      m^2 - 2*m*\[Nu] + LDot[q, q], m, M, M] - 
    8*m^2*\[Nu]^2*PVC[0, 1, 1, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], m^2, 
      m, M, M] + 8*m^2*LDot[q, q]*PVC[0, 1, 1, m^2 + 2*m*\[Nu] + LDot[q, q], 
      LDot[q, q], m^2, m, M, M] + 4*m^2*\[Nu]^2*PVC[0, 2, 0, m^2, LDot[q, q], 
      m^2 - 2*m*\[Nu] + LDot[q, q], m, M, M] - 4*m^2*LDot[q, q]*
     PVC[0, 2, 0, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], m, M, M] - 
    4*m^2*\[Nu]^2*PVC[0, 2, 0, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], m^2, 
      m, M, M] + 4*m^2*LDot[q, q]*PVC[0, 2, 0, m^2 + 2*m*\[Nu] + LDot[q, q], 
      LDot[q, q], m^2, m, M, M]))/(64*Pi^2*\[Nu]*LDot[q, q]*LTensor[F, Pi]^2)
(****	 Diagramm[40]	****)
T1Elastic[40]:=0
(****	 Diagramm[40]	****)
T2Elastic[40]:=0
(****	 Diagramm[41]	****)
T1[41]:=-(m*(2*LTensor[c, 6] - \[Tau]3*LTensor[c, 7])*LTensor[g, A]^2*
   (PVB[0, 0, LDot[q, q], m, m] + 2*PVB[0, 1, LDot[q, q], m, m] - 
    PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, 
      m] - 4*m^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
      M, m, m] + 2*M^2*PVC[0, 0, 1, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    2*m*\[Nu]*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
      m, m] + 4*m*\[Nu]*PVC[0, 0, 2, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m]))/(64*Pi^2*LTensor[F, Pi]^2)
(****	 Diagramm[41]	****)
T2[41]:=(m^3*(2*LTensor[c, 6] - \[Tau]3*LTensor[c, 7])*LTensor[g, A]^2*
  (-PVB[0, 0, m^2, M, m] + PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
   PVB[0, 1, m^2, M, m] + PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   2*m*\[Nu]*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m] + LDot[q, q]*PVC[0, 0, 0, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   4*m*\[Nu]*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m] + LDot[q, q]*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   2*m*\[Nu]*PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m] + 4*m*\[Nu]*PVC[0, 1, 0, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   LDot[q, q]*PVC[0, 1, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m] + 4*m*\[Nu]*PVC[0, 1, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   2*m*\[Nu]*PVC[0, 2, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m]))/(32*Pi^2*LDot[q, q]*LTensor[F, Pi]^2)
(****	 Diagramm[41]	****)
T1Elastic[41]:=0
(****	 Diagramm[41]	****)
T2Elastic[41]:=0
(****	 Diagramm[42]	****)
T1[42]:=-(m*(2*LTensor[c, 6] - \[Tau]3*LTensor[c, 7])*LTensor[g, A]^2*
   (PVB[0, 0, LDot[q, q], m, m] + 2*PVB[0, 1, LDot[q, q], m, m] - 
    PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, 
      m] - 4*m^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
      M, m, m] + 2*M^2*PVC[0, 0, 1, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    2*m*\[Nu]*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
      m, m] + 4*m*\[Nu]*PVC[0, 0, 2, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m]))/(64*Pi^2*LTensor[F, Pi]^2)
(****	 Diagramm[42]	****)
T2[42]:=(m^3*(2*LTensor[c, 6] - \[Tau]3*LTensor[c, 7])*LTensor[g, A]^2*
  (-PVB[0, 0, m^2, M, m] + PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
   PVB[0, 1, m^2, M, m] + PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   2*m*\[Nu]*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m] + LDot[q, q]*PVC[0, 0, 0, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   4*m*\[Nu]*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m] + LDot[q, q]*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   2*m*\[Nu]*PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m] + 4*m*\[Nu]*PVC[0, 1, 0, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   LDot[q, q]*PVC[0, 1, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m] + 4*m*\[Nu]*PVC[0, 1, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   2*m*\[Nu]*PVC[0, 2, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m]))/(32*Pi^2*LDot[q, q]*LTensor[F, Pi]^2)
(****	 Diagramm[42]	****)
T1Elastic[42]:=0
(****	 Diagramm[42]	****)
T2Elastic[42]:=0
(****	 Diagramm[43]	****)
T1[43]:=(m*(2*LTensor[c, 6] + \[Tau]3*LTensor[c, 7])*LTensor[g, A]^2*
  (2*PVA[0, M] + 4*m^2*PVB[0, 0, m^2, M, m] + 
   4*m*\[Nu]*PVB[0, 0, LDot[q, q], M, M] - 
   LDot[q, q]*PVB[0, 0, LDot[q, q], M, M] - 
   4*m^2*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] + 
   8*m*\[Nu]*PVB[0, 1, LDot[q, q], M, M] - 
   4*LDot[q, q]*PVB[0, 1, LDot[q, q], M, M] - 
   8*m^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] - 
   4*LDot[q, q]*PVB[0, 2, LDot[q, q], M, M] - 
   4*m^2*LDot[q, q]*PVC[0, 0, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
     LDot[q, q], M, m, M] + 8*m^2*\[Nu]^2*PVC[0, 0, 1, m^2, 
     m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M] - 
   16*m^2*LDot[q, q]*PVC[0, 0, 1, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
     LDot[q, q], M, m, M] + 4*m*\[Nu]*LDot[q, q]*
    PVC[0, 0, 1, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M] + 
   16*m^2*\[Nu]^2*PVC[0, 0, 2, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], 
     M, m, M] - 16*m^2*LDot[q, q]*PVC[0, 0, 2, m^2, 
     m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M] + 
   8*m*\[Nu]*LDot[q, q]*PVC[0, 0, 2, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
     LDot[q, q], M, m, M]))/(128*Pi^2*(2*m*\[Nu] + LDot[q, q])*
  LTensor[F, Pi]^2)
(****	 Diagramm[43]	****)
T2[43]:=-(m^3*(2*LTensor[c, 6] + \[Tau]3*LTensor[c, 7])*LTensor[g, A]^2*
   ((2*m*\[Nu] + LDot[q, q])*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] + 
    (2*m*\[Nu] + LDot[q, q])*PVB[0, 1, m^2, M, m] + 
    2*m*\[Nu]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] + 
    LDot[q, q]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] - 
    2*m*\[Nu]*LDot[q, q]*PVC[0, 1, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
      LDot[q, q], M, m, M] - LDot[q, q]^2*PVC[0, 1, 0, m^2, 
      m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M] + 
    4*m^2*\[Nu]^2*PVC[0, 2, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], 
      M, m, M] - 4*m^2*LDot[q, q]*PVC[0, 2, 0, m^2, 
      m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M] + 
    2*m*\[Nu]*LDot[q, q]*PVC[0, 2, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
      LDot[q, q], M, m, M]))/(32*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*
  LTensor[F, Pi]^2)
(****	 Diagramm[43]	****)
T1Elastic[43]:=-(m*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
   (-2*PVA[0, M] + 4*m^2*PVB[0, 0, m^2, m, M] - 4*m^2*PVB[0, 0, m^2, M, m] + 
    3*LDot[q, q]*PVB[0, 0, LDot[q, q], M, M] + 8*m^2*PVB[0, 1, m^2, m, M] + 
    8*LDot[q, q]*PVB[0, 1, LDot[q, q], M, M] + 
    4*LDot[q, q]*PVB[0, 2, LDot[q, q], M, M] + 4*m^2*LDot[q, q]*
     PVC[0, 0, 0, m^2, m^2, LDot[q, q], M, m, M] + 
    16*m^2*LDot[q, q]*PVC[0, 0, 1, m^2, m^2, LDot[q, q], M, m, M] + 
    16*m^2*LDot[q, q]*PVC[0, 0, 2, m^2, m^2, LDot[q, q], M, m, M]))/
 (128*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[43]	****)
T2Elastic[43]:=(m^5*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
  PVC[0, 2, 0, m^2, m^2, LDot[q, q], M, m, M])/
 (8*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[44]	****)
T1[44]:=(m*(2*LTensor[c, 6] + \[Tau]3*LTensor[c, 7])*LTensor[g, A]^2*
  (2*PVA[0, M] + 4*m^2*PVB[0, 0, m^2, M, m] + 
   4*m*\[Nu]*PVB[0, 0, LDot[q, q], M, M] - 
   LDot[q, q]*PVB[0, 0, LDot[q, q], M, M] - 
   4*m^2*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] + 
   8*m*\[Nu]*PVB[0, 1, LDot[q, q], M, M] - 
   4*LDot[q, q]*PVB[0, 1, LDot[q, q], M, M] - 
   8*m^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] - 
   4*LDot[q, q]*PVB[0, 2, LDot[q, q], M, M] - 
   4*m^2*LDot[q, q]*PVC[0, 0, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
     LDot[q, q], M, m, M] + 8*m^2*\[Nu]^2*PVC[0, 0, 1, m^2, 
     m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M] - 
   16*m^2*LDot[q, q]*PVC[0, 0, 1, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
     LDot[q, q], M, m, M] + 4*m*\[Nu]*LDot[q, q]*
    PVC[0, 0, 1, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M] + 
   16*m^2*\[Nu]^2*PVC[0, 0, 2, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], 
     M, m, M] - 16*m^2*LDot[q, q]*PVC[0, 0, 2, m^2, 
     m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M] + 
   8*m*\[Nu]*LDot[q, q]*PVC[0, 0, 2, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
     LDot[q, q], M, m, M]))/(128*Pi^2*(2*m*\[Nu] + LDot[q, q])*
  LTensor[F, Pi]^2)
(****	 Diagramm[44]	****)
T2[44]:=-(m^3*(2*LTensor[c, 6] + \[Tau]3*LTensor[c, 7])*LTensor[g, A]^2*
   ((2*m*\[Nu] + LDot[q, q])*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] + 
    (2*m*\[Nu] + LDot[q, q])*PVB[0, 1, m^2, M, m] + 
    2*m*\[Nu]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] + 
    LDot[q, q]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] - 
    2*m*\[Nu]*LDot[q, q]*PVC[0, 1, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
      LDot[q, q], M, m, M] - LDot[q, q]^2*PVC[0, 1, 0, m^2, 
      m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M] + 
    4*m^2*\[Nu]^2*PVC[0, 2, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], 
      M, m, M] - 4*m^2*LDot[q, q]*PVC[0, 2, 0, m^2, 
      m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M] + 
    2*m*\[Nu]*LDot[q, q]*PVC[0, 2, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
      LDot[q, q], M, m, M]))/(32*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*
  LTensor[F, Pi]^2)
(****	 Diagramm[44]	****)
T1Elastic[44]:=-(m*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
   (-2*PVA[0, M] + 4*m^2*PVB[0, 0, m^2, m, M] - 4*m^2*PVB[0, 0, m^2, M, m] + 
    3*LDot[q, q]*PVB[0, 0, LDot[q, q], M, M] + 8*m^2*PVB[0, 1, m^2, m, M] + 
    8*LDot[q, q]*PVB[0, 1, LDot[q, q], M, M] + 
    4*LDot[q, q]*PVB[0, 2, LDot[q, q], M, M] + 4*m^2*LDot[q, q]*
     PVC[0, 0, 0, m^2, m^2, LDot[q, q], M, m, M] + 
    16*m^2*LDot[q, q]*PVC[0, 0, 1, m^2, m^2, LDot[q, q], M, m, M] + 
    16*m^2*LDot[q, q]*PVC[0, 0, 2, m^2, m^2, LDot[q, q], M, m, M]))/
 (128*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[44]	****)
T2Elastic[44]:=(m^5*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
  PVC[0, 2, 0, m^2, m^2, LDot[q, q], M, m, M])/
 (8*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[45]	****)
T1[45]:=(m*((-2 + 6*\[Tau]3)*LTensor[c, 6] - (-3 + \[Tau]3)*LTensor[c, 7])*
  LTensor[g, A]^2*(-PVA[0, m] - M^2*PVB[0, 0, m^2, M, m] + 
   4*m^2*PVB[0, 0, LDot[q, q], m, m] + 
   2*m*\[Nu]*PVB[0, 0, LDot[q, q], m, m] + 
   LDot[q, q]*PVB[0, 0, LDot[q, q], m, m] + 
   6*m^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   2*m*\[Nu]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   LDot[q, q]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   4*m^2*M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m] + 2*m*M^2*\[Nu]*PVC[0, 0, 0, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   M^2*LDot[q, q]*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 16*m^3*\[Nu]*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 
   4*m^2*\[Nu]^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 8*m^2*LDot[q, q]*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 2*m*\[Nu]*LDot[q, q]*
    PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 
   8*m^2*\[Nu]^2*PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 8*m^2*LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 4*m*\[Nu]*LDot[q, q]*
    PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m]))/
 (256*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[45]	****)
T2[45]:=(m^3*((-2 + 6*\[Tau]3)*LTensor[c, 6] - (-3 + \[Tau]3)*LTensor[c, 7])*
  LTensor[g, A]^2*(2*PVA[0, m] - 2*PVA[0, M] + M^2*PVB[0, 0, m^2, M, m] - 
   2*m*\[Nu]*PVB[0, 0, m^2, M, m] - LDot[q, q]*PVB[0, 0, m^2, M, m] + 
   M^2*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   4*m*\[Nu]*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   2*LDot[q, q]*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   2*m^2*PVB[0, 1, m^2, M, m] - 2*m*\[Nu]*PVB[0, 1, m^2, M, m] - 
   LDot[q, q]*PVB[0, 1, m^2, M, m] + 
   2*m^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   6*m*\[Nu]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   3*LDot[q, q]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   4*m^2*\[Nu]^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 4*m*\[Nu]*LDot[q, q]*PVC[0, 0, 0, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   LDot[q, q]^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 8*m^2*\[Nu]^2*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 6*m*\[Nu]*LDot[q, q]*
    PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   LDot[q, q]^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 4*m^2*\[Nu]^2*PVC[0, 0, 2, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 
   4*m^2*LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 2*m*\[Nu]*LDot[q, q]*
    PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   8*m^2*\[Nu]^2*PVC[0, 1, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 6*m*\[Nu]*LDot[q, q]*PVC[0, 1, 0, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   LDot[q, q]^2*PVC[0, 1, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 8*m^2*\[Nu]^2*PVC[0, 1, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 
   8*m^2*LDot[q, q]*PVC[0, 1, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 4*m*\[Nu]*LDot[q, q]*
    PVC[0, 1, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   4*m^2*\[Nu]^2*PVC[0, 2, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] - 4*m^2*LDot[q, q]*PVC[0, 2, 0, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 2*m*\[Nu]*LDot[q, q]*
    PVC[0, 2, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m]))/
 (128*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[45]	****)
T1Elastic[45]:=-(m*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
   (PVA[0, m] + M^2*PVB[0, 0, m^2, M, m] - 
    2*m^2*(2*PVB[0, 0, LDot[q, q], m, m] + 3*PVB[0, 1, m^2, M, m] + 
      2*M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2, M, m, m] + 
      4*LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], m^2, M, m, m])))/
 (128*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[45]	****)
T2Elastic[45]:=(m^3*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
  (PVA[0, m] - PVA[0, M] + M^2*PVB[0, 0, m^2, M, m] + 
   2*m^2*PVB[0, 1, m^2, M, m] - 2*m^2*LDot[q, q]*
    PVC[0, 0, 2, m^2, LDot[q, q], m^2, M, m, m] - 
   4*m^2*LDot[q, q]*PVC[0, 1, 1, m^2, LDot[q, q], m^2, M, m, m] - 
   2*m^2*LDot[q, q]*PVC[0, 2, 0, m^2, LDot[q, q], m^2, M, m, m]))/
 (32*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[46]	****)
T1[46]:=(m*(1 + \[Tau]3)*(2*LTensor[c, 6] - 3*LTensor[c, 7])*LTensor[g, A]^2*
  (-PVA[0, m] - M^2*PVB[0, 0, m^2, M, m] - 
   4*m^2*PVB[0, 0, LDot[q, q], m, m] + 
   2*m*\[Nu]*PVB[0, 0, LDot[q, q], m, m] + 
   LDot[q, q]*PVB[0, 0, LDot[q, q], m, m] + 
   4*m*\[Nu]*PVB[0, 1, LDot[q, q], m, m] + 
   2*LDot[q, q]*PVB[0, 1, LDot[q, q], m, m] - 
   6*m^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
   2*m*\[Nu]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
   LDot[q, q]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
   4*m^2*M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m] + 2*m*M^2*\[Nu]*PVC[0, 0, 0, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   M^2*LDot[q, q]*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] - 16*m^3*\[Nu]*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   4*m*M^2*\[Nu]*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 4*m^2*\[Nu]^2*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 
   8*m^2*LDot[q, q]*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   2*M^2*LDot[q, q]*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 2*m*\[Nu]*LDot[q, q]*
    PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   8*m^2*\[Nu]^2*PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] - 8*m^2*LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 4*m*\[Nu]*LDot[q, q]*
    PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m]))/
 (256*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[46]	****)
T2[46]:=-(m^3*(1 + \[Tau]3)*(2*LTensor[c, 6] - 3*LTensor[c, 7])*LTensor[g, A]^2*
   (2*PVA[0, m] - 2*PVA[0, M] + M^2*PVB[0, 0, m^2, M, m] - 
    2*m*\[Nu]*PVB[0, 0, m^2, M, m] - LDot[q, q]*PVB[0, 0, m^2, M, m] + 
    M^2*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    4*m*\[Nu]*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    2*LDot[q, q]*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    2*m^2*PVB[0, 1, m^2, M, m] - 2*m*\[Nu]*PVB[0, 1, m^2, M, m] - 
    LDot[q, q]*PVB[0, 1, m^2, M, m] + 
    2*m^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    6*m*\[Nu]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    3*LDot[q, q]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    4*m^2*\[Nu]^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
      M, m, m] + 4*m*\[Nu]*LDot[q, q]*PVC[0, 0, 0, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    LDot[q, q]^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
      M, m, m] + 8*m^2*\[Nu]^2*PVC[0, 0, 1, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 6*m*\[Nu]*LDot[q, q]*
     PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    LDot[q, q]^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
      M, m, m] + 4*m^2*\[Nu]^2*PVC[0, 0, 2, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 4*m^2*LDot[q, q]*
     PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    2*m*\[Nu]*LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    8*m^2*\[Nu]^2*PVC[0, 1, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
      M, m, m] + 6*m*\[Nu]*LDot[q, q]*PVC[0, 1, 0, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    LDot[q, q]^2*PVC[0, 1, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
      M, m, m] + 8*m^2*\[Nu]^2*PVC[0, 1, 1, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 8*m^2*LDot[q, q]*
     PVC[0, 1, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    4*m*\[Nu]*LDot[q, q]*PVC[0, 1, 1, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    4*m^2*\[Nu]^2*PVC[0, 2, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
      M, m, m] - 4*m^2*LDot[q, q]*PVC[0, 2, 0, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 2*m*\[Nu]*LDot[q, q]*
     PVC[0, 2, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m]))/
 (128*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[46]	****)
T1Elastic[46]:=-(m*(1 + \[Tau]3)*(2*LTensor[c, 6] - 3*LTensor[c, 7])*LTensor[g, A]^2*
   (PVA[0, m] + M^2*PVB[0, 0, m^2, M, m] + 
    2*m^2*(2*PVB[0, 0, LDot[q, q], m, m] + 3*PVB[0, 1, m^2, M, m] + 
      2*M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2, M, m, m] + 
      4*LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], m^2, M, m, m])))/
 (256*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[46]	****)
T2Elastic[46]:=(m^3*(1 + \[Tau]3)*(2*LTensor[c, 6] - 3*LTensor[c, 7])*LTensor[g, A]^2*
  (-PVA[0, m] + PVA[0, M] - M^2*PVB[0, 0, m^2, M, m] - 
   2*m^2*PVB[0, 1, m^2, M, m] + 2*m^2*LDot[q, q]*
    PVC[0, 0, 2, m^2, LDot[q, q], m^2, M, m, m] + 
   4*m^2*LDot[q, q]*PVC[0, 1, 1, m^2, LDot[q, q], m^2, M, m, m] + 
   2*m^2*LDot[q, q]*PVC[0, 2, 0, m^2, LDot[q, q], m^2, M, m, m]))/
 (64*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[47]	****)
T1[47]:=(m*((-2 + 6*\[Tau]3)*LTensor[c, 6] - (-3 + \[Tau]3)*LTensor[c, 7])*
  LTensor[g, A]^2*(-PVA[0, m] - M^2*PVB[0, 0, m^2, M, m] + 
   4*m^2*PVB[0, 0, LDot[q, q], m, m] + 
   2*m*\[Nu]*PVB[0, 0, LDot[q, q], m, m] + 
   LDot[q, q]*PVB[0, 0, LDot[q, q], m, m] + 
   6*m^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   2*m*\[Nu]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   LDot[q, q]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   4*m^2*M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m] + 2*m*M^2*\[Nu]*PVC[0, 0, 0, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   M^2*LDot[q, q]*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 16*m^3*\[Nu]*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 
   4*m^2*\[Nu]^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 8*m^2*LDot[q, q]*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 2*m*\[Nu]*LDot[q, q]*
    PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 
   8*m^2*\[Nu]^2*PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 8*m^2*LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 4*m*\[Nu]*LDot[q, q]*
    PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m]))/
 (256*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[47]	****)
T2[47]:=(m^3*((-2 + 6*\[Tau]3)*LTensor[c, 6] - (-3 + \[Tau]3)*LTensor[c, 7])*
  LTensor[g, A]^2*(2*PVA[0, m] - 2*PVA[0, M] + M^2*PVB[0, 0, m^2, M, m] - 
   2*m*\[Nu]*PVB[0, 0, m^2, M, m] - LDot[q, q]*PVB[0, 0, m^2, M, m] + 
   M^2*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   4*m*\[Nu]*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   2*LDot[q, q]*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   2*m^2*PVB[0, 1, m^2, M, m] - 2*m*\[Nu]*PVB[0, 1, m^2, M, m] - 
   LDot[q, q]*PVB[0, 1, m^2, M, m] + 
   2*m^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   6*m*\[Nu]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   3*LDot[q, q]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   4*m^2*\[Nu]^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 4*m*\[Nu]*LDot[q, q]*PVC[0, 0, 0, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   LDot[q, q]^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 8*m^2*\[Nu]^2*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 6*m*\[Nu]*LDot[q, q]*
    PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   LDot[q, q]^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 4*m^2*\[Nu]^2*PVC[0, 0, 2, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 
   4*m^2*LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 2*m*\[Nu]*LDot[q, q]*
    PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   8*m^2*\[Nu]^2*PVC[0, 1, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 6*m*\[Nu]*LDot[q, q]*PVC[0, 1, 0, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   LDot[q, q]^2*PVC[0, 1, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 8*m^2*\[Nu]^2*PVC[0, 1, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 
   8*m^2*LDot[q, q]*PVC[0, 1, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 4*m*\[Nu]*LDot[q, q]*
    PVC[0, 1, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   4*m^2*\[Nu]^2*PVC[0, 2, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] - 4*m^2*LDot[q, q]*PVC[0, 2, 0, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 2*m*\[Nu]*LDot[q, q]*
    PVC[0, 2, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m]))/
 (128*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[47]	****)
T1Elastic[47]:=-(m*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
   (PVA[0, m] + M^2*PVB[0, 0, m^2, M, m] - 
    2*m^2*(2*PVB[0, 0, LDot[q, q], m, m] + 3*PVB[0, 1, m^2, M, m] + 
      2*M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2, M, m, m] + 
      4*LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], m^2, M, m, m])))/
 (128*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[47]	****)
T2Elastic[47]:=(m^3*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
  (PVA[0, m] - PVA[0, M] + M^2*PVB[0, 0, m^2, M, m] + 
   2*m^2*PVB[0, 1, m^2, M, m] - 2*m^2*LDot[q, q]*
    PVC[0, 0, 2, m^2, LDot[q, q], m^2, M, m, m] - 
   4*m^2*LDot[q, q]*PVC[0, 1, 1, m^2, LDot[q, q], m^2, M, m, m] - 
   2*m^2*LDot[q, q]*PVC[0, 2, 0, m^2, LDot[q, q], m^2, M, m, m]))/
 (32*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[48]	****)
T1[48]:=(m*(1 + \[Tau]3)*(2*LTensor[c, 6] - 3*LTensor[c, 7])*LTensor[g, A]^2*
  (-PVA[0, m] - M^2*PVB[0, 0, m^2, M, m] - 
   4*m^2*PVB[0, 0, LDot[q, q], m, m] + 
   2*m*\[Nu]*PVB[0, 0, LDot[q, q], m, m] + 
   LDot[q, q]*PVB[0, 0, LDot[q, q], m, m] + 
   4*m*\[Nu]*PVB[0, 1, LDot[q, q], m, m] + 
   2*LDot[q, q]*PVB[0, 1, LDot[q, q], m, m] - 
   6*m^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
   2*m*\[Nu]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
   LDot[q, q]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
   4*m^2*M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m] + 2*m*M^2*\[Nu]*PVC[0, 0, 0, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   M^2*LDot[q, q]*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] - 16*m^3*\[Nu]*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   4*m*M^2*\[Nu]*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 4*m^2*\[Nu]^2*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 
   8*m^2*LDot[q, q]*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   2*M^2*LDot[q, q]*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 2*m*\[Nu]*LDot[q, q]*
    PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   8*m^2*\[Nu]^2*PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] - 8*m^2*LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 4*m*\[Nu]*LDot[q, q]*
    PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m]))/
 (256*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[48]	****)
T2[48]:=-(m^3*(1 + \[Tau]3)*(2*LTensor[c, 6] - 3*LTensor[c, 7])*LTensor[g, A]^2*
   (2*PVA[0, m] - 2*PVA[0, M] + M^2*PVB[0, 0, m^2, M, m] - 
    2*m*\[Nu]*PVB[0, 0, m^2, M, m] - LDot[q, q]*PVB[0, 0, m^2, M, m] + 
    M^2*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    4*m*\[Nu]*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    2*LDot[q, q]*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    2*m^2*PVB[0, 1, m^2, M, m] - 2*m*\[Nu]*PVB[0, 1, m^2, M, m] - 
    LDot[q, q]*PVB[0, 1, m^2, M, m] + 
    2*m^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    6*m*\[Nu]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    3*LDot[q, q]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    4*m^2*\[Nu]^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
      M, m, m] + 4*m*\[Nu]*LDot[q, q]*PVC[0, 0, 0, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    LDot[q, q]^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
      M, m, m] + 8*m^2*\[Nu]^2*PVC[0, 0, 1, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 6*m*\[Nu]*LDot[q, q]*
     PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    LDot[q, q]^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
      M, m, m] + 4*m^2*\[Nu]^2*PVC[0, 0, 2, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 4*m^2*LDot[q, q]*
     PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    2*m*\[Nu]*LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    8*m^2*\[Nu]^2*PVC[0, 1, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
      M, m, m] + 6*m*\[Nu]*LDot[q, q]*PVC[0, 1, 0, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    LDot[q, q]^2*PVC[0, 1, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
      M, m, m] + 8*m^2*\[Nu]^2*PVC[0, 1, 1, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 8*m^2*LDot[q, q]*
     PVC[0, 1, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    4*m*\[Nu]*LDot[q, q]*PVC[0, 1, 1, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    4*m^2*\[Nu]^2*PVC[0, 2, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
      M, m, m] - 4*m^2*LDot[q, q]*PVC[0, 2, 0, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 2*m*\[Nu]*LDot[q, q]*
     PVC[0, 2, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m]))/
 (128*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[48]	****)
T1Elastic[48]:=-(m*(1 + \[Tau]3)*(2*LTensor[c, 6] - 3*LTensor[c, 7])*LTensor[g, A]^2*
   (PVA[0, m] + M^2*PVB[0, 0, m^2, M, m] + 
    2*m^2*(2*PVB[0, 0, LDot[q, q], m, m] + 3*PVB[0, 1, m^2, M, m] + 
      2*M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2, M, m, m] + 
      4*LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], m^2, M, m, m])))/
 (256*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[48]	****)
T2Elastic[48]:=(m^3*(1 + \[Tau]3)*(2*LTensor[c, 6] - 3*LTensor[c, 7])*LTensor[g, A]^2*
  (-PVA[0, m] + PVA[0, M] - M^2*PVB[0, 0, m^2, M, m] - 
   2*m^2*PVB[0, 1, m^2, M, m] + 2*m^2*LDot[q, q]*
    PVC[0, 0, 2, m^2, LDot[q, q], m^2, M, m, m] + 
   4*m^2*LDot[q, q]*PVC[0, 1, 1, m^2, LDot[q, q], m^2, M, m, m] + 
   2*m^2*LDot[q, q]*PVC[0, 2, 0, m^2, LDot[q, q], m^2, M, m, m]))/
 (64*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[49]	****)
T1[49]:=-(m*(2*LTensor[c, 6] + \[Tau]3*LTensor[c, 7])*LTensor[g, A]^2*
   (PVA[0, m] + M^2*PVB[0, 0, m^2, M, m]))/(64*Pi^2*(2*m*\[Nu] + LDot[q, q])*
  LTensor[F, Pi]^2)
(****	 Diagramm[49]	****)
T2[49]:=0
(****	 Diagramm[49]	****)
T1Elastic[49]:=-(m*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
   (PVA[0, m] + M^2*PVB[0, 0, m^2, M, m]))/(64*Pi^2*(2*m*\[Nu] + LDot[q, q])*
  LTensor[F, Pi]^2)
(****	 Diagramm[49]	****)
T2Elastic[49]:=0
(****	 Diagramm[50]	****)
T1[50]:=-(m*(2*LTensor[c, 6] + \[Tau]3*LTensor[c, 7])*LTensor[g, A]^2*
   (PVA[0, m] + M^2*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    (2*m*\[Nu] + LDot[q, q])*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m]))/
 (64*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[50]	****)
T2[50]:=0
(****	 Diagramm[50]	****)
T1Elastic[50]:=-(m*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
   (PVA[0, m] + M^2*PVB[0, 0, m^2, M, m]))/(64*Pi^2*(2*m*\[Nu] + LDot[q, q])*
  LTensor[F, Pi]^2)
(****	 Diagramm[50]	****)
T2Elastic[50]:=0
(****	 Diagramm[51]	****)
T1[51]:=-(m*(2*LTensor[c, 6] + \[Tau]3*LTensor[c, 7])*LTensor[g, A]^2*
   (PVA[0, m] + M^2*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    (2*m*\[Nu] + LDot[q, q])*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m]))/
 (64*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[51]	****)
T2[51]:=0
(****	 Diagramm[51]	****)
T1Elastic[51]:=-(m*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
   (PVA[0, m] + M^2*PVB[0, 0, m^2, M, m]))/(64*Pi^2*(2*m*\[Nu] + LDot[q, q])*
  LTensor[F, Pi]^2)
(****	 Diagramm[51]	****)
T2Elastic[51]:=0
(****	 Diagramm[52]	****)
T1[52]:=-(m*(2*LTensor[c, 6] + \[Tau]3*LTensor[c, 7])*LTensor[g, A]^2*
   (PVA[0, m] + M^2*PVB[0, 0, m^2, M, m]))/(64*Pi^2*(2*m*\[Nu] + LDot[q, q])*
  LTensor[F, Pi]^2)
(****	 Diagramm[52]	****)
T2[52]:=0
(****	 Diagramm[52]	****)
T1Elastic[52]:=-(m*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
   (PVA[0, m] + M^2*PVB[0, 0, m^2, M, m]))/(64*Pi^2*(2*m*\[Nu] + LDot[q, q])*
  LTensor[F, Pi]^2)
(****	 Diagramm[52]	****)
T2Elastic[52]:=0
(****	 Diagramm[53]	****)
T1[53]:=(m*(2*\[Tau]3*LTensor[c, 6] + LTensor[c, 7])*PVB[1, 0, LDot[q, q], M, M])/
 (16*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[53]	****)
T2[53]:=0
(****	 Diagramm[53]	****)
T1Elastic[53]:=(m*(2*\[Tau]3*LTensor[c, 6] + LTensor[c, 7])*PVB[1, 0, LDot[q, q], M, M])/
 (16*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[53]	****)
T2Elastic[53]:=0
(****	 Diagramm[54]	****)
T1[54]:=(-3*m*(1 + \[Tau]3)*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
  (-2*(m*(3*m + 2*\[Nu]) + LDot[q, q])*PVA[0, m] - 
   M^2*(2*m*(2*m + \[Nu]) + LDot[q, q])*
    PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   (2*m*(m + \[Nu]) + LDot[q, q])*
    (M^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
     2*((m^2 + 2*m*\[Nu] + LDot[q, q])*PVB[0, 2, m^2 + 2*m*\[Nu] + 
          LDot[q, q], M, m] + PVB[1, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, 
        m]))))/(256*Pi^2*(2*m*\[Nu] + LDot[q, q])^2*LTensor[F, Pi]^2)
(****	 Diagramm[54]	****)
T2[54]:=0
(****	 Diagramm[54]	****)
T1Elastic[54]:=(-3*m^3*(1 + \[Tau]3)*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
  (-3*PVA[0, m] - 2*M^2*PVB[0, 0, m^2, M, m] + M^2*PVB[0, 1, m^2, M, m] + 
   2*m^2*PVB[0, 2, m^2, M, m] + 2*PVB[1, 0, m^2, M, m]))/
 (128*Pi^2*(2*m*\[Nu] + LDot[q, q])^2*LTensor[F, Pi]^2)
(****	 Diagramm[54]	****)
T2Elastic[54]:=0
(****	 Diagramm[55]	****)
T1[55]:=(m*(1 + \[Tau]3)*LTensor[c, 4]*PVB[1, 0, LDot[q, q], M, M])/
 (32*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[55]	****)
T2[55]:=0
(****	 Diagramm[55]	****)
T1Elastic[55]:=(m*(1 + \[Tau]3)*LTensor[c, 4]*PVB[1, 0, LDot[q, q], M, M])/
 (32*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[55]	****)
T2Elastic[55]:=0
(****	 Diagramm[56]	****)
T1[56]:=(m*(1 + \[Tau]3)*LTensor[c, 4]*PVB[1, 0, LDot[q, q], M, M])/
 (32*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[56]	****)
T2[56]:=0
(****	 Diagramm[56]	****)
T1Elastic[56]:=(m*(1 + \[Tau]3)*LTensor[c, 4]*PVB[1, 0, LDot[q, q], M, M])/
 (32*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[56]	****)
T2Elastic[56]:=0
(****	 Diagramm[57]	****)
T1[57]:=((1 + \[Tau]3)*(m^2*LTensor[c, 6]*PVA[0, M] + 3*LTensor[c, 2]*PVA[1, M]))/
 (32*m*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[57]	****)
T2[57]:=(-3*m*(1 + \[Tau]3)*LTensor[c, 2]*PVA[1, M])/
 (8*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[57]	****)
T1Elastic[57]:=((1 + \[Tau]3)*(m^2*LTensor[c, 6]*PVA[0, M] + 3*LTensor[c, 2]*PVA[1, M]))/
 (32*m*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[57]	****)
T2Elastic[57]:=(-3*m*(1 + \[Tau]3)*LTensor[c, 2]*PVA[1, M])/
 (8*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[58]	****)
T1[58]:=((1 + \[Tau]3)*(m^2*LTensor[c, 6]*PVA[0, M] + 3*LTensor[c, 2]*PVA[1, M]))/
 (32*m*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[58]	****)
T2[58]:=(-3*m*(1 + \[Tau]3)*LTensor[c, 2]*PVA[1, M])/
 (8*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[58]	****)
T1Elastic[58]:=((1 + \[Tau]3)*(m^2*LTensor[c, 6]*PVA[0, M] + 3*LTensor[c, 2]*PVA[1, M]))/
 (32*m*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[58]	****)
T2Elastic[58]:=(-3*m*(1 + \[Tau]3)*LTensor[c, 2]*PVA[1, M])/
 (8*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[59]	****)
T1[59]:=-(m*(2*\[Tau]3*LTensor[c, 6] + LTensor[c, 7])*PVA[0, M])/
 (32*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[59]	****)
T2[59]:=0
(****	 Diagramm[59]	****)
T1Elastic[59]:=-(m*(2*\[Tau]3*LTensor[c, 6] + LTensor[c, 7])*PVA[0, M])/
 (32*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[59]	****)
T2Elastic[59]:=0
(****	 Diagramm[60]	****)
T1[60]:=-(m*(2*\[Tau]3*LTensor[c, 6] + LTensor[c, 7])*PVA[0, M])/
 (32*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[60]	****)
T2[60]:=0
(****	 Diagramm[60]	****)
T1Elastic[60]:=-(m*(2*\[Tau]3*LTensor[c, 6] + LTensor[c, 7])*PVA[0, M])/
 (32*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[60]	****)
T2Elastic[60]:=0
(****	 Diagramm[61]	****)
T1[61]:=(-3*m*(1 + \[Tau]3)*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
  (-2*(m*(3*m + 2*\[Nu]) + LDot[q, q])*PVA[0, m] - 
   M^2*(2*m*(2*m + \[Nu]) + LDot[q, q])*
    PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   (2*m*(m + \[Nu]) + LDot[q, q])*
    (M^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
     2*((m^2 + 2*m*\[Nu] + LDot[q, q])*PVB[0, 2, m^2 + 2*m*\[Nu] + 
          LDot[q, q], M, m] + PVB[1, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, 
        m]))))/(256*Pi^2*(2*m*\[Nu] + LDot[q, q])^2*LTensor[F, Pi]^2)
(****	 Diagramm[61]	****)
T2[61]:=0
(****	 Diagramm[61]	****)
T1Elastic[61]:=(-3*m^3*(1 + \[Tau]3)*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
  (-3*PVA[0, m] - 2*M^2*PVB[0, 0, m^2, M, m] + M^2*PVB[0, 1, m^2, M, m] + 
   2*m^2*PVB[0, 2, m^2, M, m] + 2*PVB[1, 0, m^2, M, m]))/
 (128*Pi^2*(2*m*\[Nu] + LDot[q, q])^2*LTensor[F, Pi]^2)
(****	 Diagramm[61]	****)
T2Elastic[61]:=0
(****	 Diagramm[62]	****)
T1[62]:=(m*(2*\[Tau]3*LTensor[c, 6] + LTensor[c, 7])*PVB[1, 0, LDot[q, q], M, M])/
 (16*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[62]	****)
T2[62]:=0
(****	 Diagramm[62]	****)
T1Elastic[62]:=(m*(2*\[Tau]3*LTensor[c, 6] + LTensor[c, 7])*PVB[1, 0, LDot[q, q], M, M])/
 (16*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[62]	****)
T2Elastic[62]:=0
(****	 Diagramm[63]	****)
T1[63]:=0
(****	 Diagramm[63]	****)
T2[63]:=(3*m*(1 + \[Tau]3)*(-2*m^2*M^2*LTensor[c, 1]*PVA[0, M] + 
   ((m^2 + 2*m*\[Nu] + LDot[q, q])*LTensor[c, 2] + Dim*m^2*LTensor[c, 3])*
    PVA[1, M]))/(8*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])^2*
  LTensor[F, Pi]^2)
(****	 Diagramm[63]	****)
T1Elastic[63]:=0
(****	 Diagramm[63]	****)
T2Elastic[63]:=0
(****	 Diagramm[64]	****)
T1[64]:=-(m*(2*LTensor[c, 3]*(PVB[0, 0, LDot[q, q], M, M] + 
      4*PVB[0, 1, LDot[q, q], M, M] + 4*PVB[0, 2, LDot[q, q], M, M] + 
      M^2*PVB[0, 0, LDot[q, q], M, M, Weights -> {2, 1}] + 
      4*M^2*PVB[0, 1, LDot[q, q], M, M, Weights -> {2, 1}] + 
      4*M^2*PVB[0, 2, LDot[q, q], M, M, Weights -> {2, 1}]) - 
    4*M^2*LTensor[c, 1]*(PVB[0, 0, LDot[q, q], M, M, Weights -> {2, 1}] + 
      4*(PVB[0, 1, LDot[q, q], M, M, Weights -> {2, 1}] + 
        PVB[0, 2, LDot[q, q], M, M, Weights -> {2, 1}])) + 
    LTensor[c, 2]*(-(\[Nu]^2*(-1 + \[Tau]3)*PVB[0, 2, LDot[q, q], M, M, 
         Weights -> {2, 1}]) - 4*\[Nu]^2*(-1 + \[Tau]3)*
       PVB[0, 3, LDot[q, q], M, M, Weights -> {2, 1}] + 
      4*\[Nu]^2*PVB[0, 4, LDot[q, q], M, M, Weights -> {2, 1}] - 
      4*\[Nu]^2*\[Tau]3*PVB[0, 4, LDot[q, q], M, M, Weights -> {2, 1}] + 
      2*PVB[1, 0, LDot[q, q], M, M, Weights -> {2, 1}] + 
      8*PVB[1, 1, LDot[q, q], M, M, Weights -> {2, 1}] + 
      8*PVB[1, 2, LDot[q, q], M, M, Weights -> {2, 1}])))/
 (8*Pi^2*LTensor[F, Pi]^2)
(****	 Diagramm[64]	****)
T2[64]:=(2*m*LTensor[c, 2]*PVB[2, 0, LDot[q, q], M, M, Weights -> {2, 1}])/
 (Pi^2*LDot[q, q]*LTensor[F, Pi]^2)
(****	 Diagramm[64]	****)
T1Elastic[64]:=0
(****	 Diagramm[64]	****)
T2Elastic[64]:=0
(****	 Diagramm[65]	****)
T1[65]:=-(m*LTensor[c, 3]*(PVB[0, 0, LDot[q, q], M, M] - 
    4*PVB[0, 2, LDot[q, q], M, M]))/(8*Pi^2*LTensor[F, Pi]^2)
(****	 Diagramm[65]	****)
T2[65]:=-(m*LTensor[c, 2]*PVB[1, 0, LDot[q, q], M, M])/
 (2*Pi^2*LDot[q, q]*LTensor[F, Pi]^2)
(****	 Diagramm[65]	****)
T1Elastic[65]:=0
(****	 Diagramm[65]	****)
T2Elastic[65]:=0
(****	 Diagramm[66]	****)
T1[66]:=0
(****	 Diagramm[66]	****)
T2[66]:=0
(****	 Diagramm[66]	****)
T1Elastic[66]:=0
(****	 Diagramm[66]	****)
T2Elastic[66]:=0
(****	 Diagramm[67]	****)
T1[67]:=0
(****	 Diagramm[67]	****)
T2[67]:=(m*LTensor[c, 2]*PVA[0, M])/(4*Pi^2*LDot[q, q]*LTensor[F, Pi]^2)
(****	 Diagramm[67]	****)
T1Elastic[67]:=0
(****	 Diagramm[67]	****)
T2Elastic[67]:=0
(****	 Diagramm[1]	****)
T1[1]:=0
(****	 Diagramm[1]	****)
T2[1]:=(m^2*(1 + \[Tau]3))/(LDot[q, q]*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[1]	****)
T1Elastic[1]:=0
(****	 Diagramm[1]	****)
T2Elastic[1]:=(m^2*(1 + \[Tau]3))/(2*m*\[Nu]*LDot[q, q] + LDot[q, q]^2)
(****	 Diagramm[2]	****)
T1[2]:=(m*(1 + \[Tau]3)*(2*LTensor[c, 6] + LTensor[c, 7]))/
 (4*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[2]	****)
T2[2]:=0
(****	 Diagramm[2]	****)
T1Elastic[2]:=(m*(1 + \[Tau]3)*(2*LTensor[c, 6] + LTensor[c, 7]))/
 (4*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[2]	****)
T2Elastic[2]:=0
(****	 Diagramm[3]	****)
T1[3]:=(m*(1 + \[Tau]3)*(2*LTensor[c, 6] + LTensor[c, 7]))/
 (4*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[3]	****)
T2[3]:=0
(****	 Diagramm[3]	****)
T1Elastic[3]:=(m*(1 + \[Tau]3)*(2*LTensor[c, 6] + LTensor[c, 7]))/
 (4*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[3]	****)
T2Elastic[3]:=0
(****	 Diagramm[4]	****)
T1[4]:=-(m*\[Nu]*(1 + \[Tau]3)*(LTensor[d, 6] + 2*LTensor[d, 7]))/
 (2*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[4]	****)
T2[4]:=-((m^2*(1 + \[Tau]3)*(LTensor[d, 6] + 2*LTensor[d, 7]))/
  (2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[4]	****)
T1Elastic[4]:=((1 + \[Tau]3)*LDot[q, q]*(LTensor[d, 6] + 2*LTensor[d, 7]))/
 (8*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[4]	****)
T2Elastic[4]:=-((m^2*(1 + \[Tau]3)*(LTensor[d, 6] + 2*LTensor[d, 7]))/
  (2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[5]	****)
T1[5]:=-(m*\[Nu]*(1 + \[Tau]3)*(LTensor[d, 6] + 2*LTensor[d, 7]))/
 (2*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[5]	****)
T2[5]:=-((m^2*(1 + \[Tau]3)*(LTensor[d, 6] + 2*LTensor[d, 7]))/
  (2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[5]	****)
T1Elastic[5]:=((1 + \[Tau]3)*LDot[q, q]*(LTensor[d, 6] + 2*LTensor[d, 7]))/
 (8*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[5]	****)
T2Elastic[5]:=-((m^2*(1 + \[Tau]3)*(LTensor[d, 6] + 2*LTensor[d, 7]))/
  (2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[6]	****)
T1[6]:=(m*(2*m - \[Nu])*(4*LTensor[c, 6]^2 + 4*\[Tau]3*LTensor[c, 6]*LTensor[c, 7] + 
   LTensor[c, 7]^2))/(4*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[6]	****)
T2[6]:=-(m^2*(4*LTensor[c, 6]^2 + 4*\[Tau]3*LTensor[c, 6]*LTensor[c, 7] + 
    LTensor[c, 7]^2))/(2*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[6]	****)
T1Elastic[6]:=((4*m^2 + LDot[q, q])*(4*LTensor[c, 6]^2 + 4*\[Tau]3*LTensor[c, 6]*
    LTensor[c, 7] + LTensor[c, 7]^2))/(8*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[6]	****)
T2Elastic[6]:=-(m^2*(4*LTensor[c, 6]^2 + 4*\[Tau]3*LTensor[c, 6]*LTensor[c, 7] + 
    LTensor[c, 7]^2))/(2*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[7]	****)
T1[7]:=(1 + \[Tau]3)*(LTensor[d, 6] + 2*LTensor[d, 7])
(****	 Diagramm[7]	****)
T2[7]:=0
(****	 Diagramm[7]	****)
T1Elastic[7]:=0
(****	 Diagramm[7]	****)
T2Elastic[7]:=0
(****	 Diagramm[8]	****)
T1[8]:=-(m*LTensor[g, A]^2*(\[Nu]*PVB[0, 1, LDot[q, q], M, M, Weights -> {2, 1}] + 
    4*\[Nu]*PVB[0, 2, LDot[q, q], M, M, Weights -> {2, 1}] + 
    4*\[Nu]*PVB[0, 3, LDot[q, q], M, M, Weights -> {2, 1}] + 
    2*m*PVC[0, 0, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, 
      M] + 8*m*PVC[0, 0, 1, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, 
      m, M] + 8*m*PVC[0, 0, 2, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], 
      M, m, M] + 2*m*M^2*PVC[0, 0, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
      LDot[q, q], M, m, M, Weights -> {2, 1, 1}] + 
    8*m*M^2*PVC[0, 0, 1, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, 
      M, Weights -> {2, 1, 1}] + 8*m*M^2*PVC[0, 0, 2, m^2, 
      m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M, 
      Weights -> {2, 1, 1}]))/(32*Pi^2*LTensor[F, Pi]^2)
(****	 Diagramm[8]	****)
T2[8]:=(m^4*LTensor[g, A]^2*(PVC[0, 2, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
    LDot[q, q], M, m, M] + M^2*PVC[0, 2, 0, m^2, m^2 + 2*m*\[Nu] + 
      LDot[q, q], LDot[q, q], M, m, M, Weights -> {2, 1, 1}]))/
 (4*Pi^2*LDot[q, q]*LTensor[F, Pi]^2)
(****	 Diagramm[8]	****)
T1Elastic[8]:=0
(****	 Diagramm[8]	****)
T2Elastic[8]:=0
(****	 Diagramm[9]	****)
T1[9]:=(m*(-1 + \[Tau]3)*LTensor[g, A]^2*
  (M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], M, m, m] - 
   M^2*PVC[0, 0, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M] - 
   M^2*PVC[0, 0, 0, LDot[q, q], m^2, m^2 + 2*m*\[Nu] + LDot[q, q], m, m, M] + 
   2*m*\[Nu]*PVC[0, 0, 0, LDot[q, q], m^2, m^2 + 2*m*\[Nu] + LDot[q, q], m, 
     m, M] + M^2*PVC[0, 0, 0, m^2 - 2*m*\[Nu] + LDot[q, q], m^2, LDot[q, q], 
     M, m, M] + 4*M^2*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 - 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   2*m*\[Nu]*PVC[0, 0, 1, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], M, 
     m, m] - 4*M^2*PVC[0, 0, 1, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
     LDot[q, q], M, m, M] - 4*M^2*PVC[0, 0, 1, LDot[q, q], m^2, 
     m^2 + 2*m*\[Nu] + LDot[q, q], m, m, M] + 
   6*m*\[Nu]*PVC[0, 0, 1, LDot[q, q], m^2, m^2 + 2*m*\[Nu] + LDot[q, q], m, 
     m, M] + 4*M^2*PVC[0, 0, 1, m^2 - 2*m*\[Nu] + LDot[q, q], m^2, 
     LDot[q, q], M, m, M] + 4*M^2*PVC[0, 0, 2, m^2, LDot[q, q], 
     m^2 - 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   4*m*\[Nu]*PVC[0, 0, 2, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], M, 
     m, m] - 4*M^2*PVC[0, 0, 2, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
     LDot[q, q], M, m, M] - 4*M^2*PVC[0, 0, 2, LDot[q, q], m^2, 
     m^2 + 2*m*\[Nu] + LDot[q, q], m, m, M] + 
   4*m*\[Nu]*PVC[0, 0, 2, LDot[q, q], m^2, m^2 + 2*m*\[Nu] + LDot[q, q], m, 
     m, M] + 4*M^2*PVC[0, 0, 2, m^2 - 2*m*\[Nu] + LDot[q, q], m^2, 
     LDot[q, q], M, m, M] - 4*M^2*PVC[0, 1, 0, LDot[q, q], m^2, 
     m^2 + 2*m*\[Nu] + LDot[q, q], m, m, M] + 
   6*m*\[Nu]*PVC[0, 1, 0, LDot[q, q], m^2, m^2 + 2*m*\[Nu] + LDot[q, q], m, 
     m, M] + 4*M^2*PVC[0, 1, 0, m^2 - 2*m*\[Nu] + LDot[q, q], m^2, 
     LDot[q, q], M, m, M] - 8*M^2*PVC[0, 1, 1, LDot[q, q], m^2, 
     m^2 + 2*m*\[Nu] + LDot[q, q], m, m, M] + 
   8*m*\[Nu]*PVC[0, 1, 1, LDot[q, q], m^2, m^2 + 2*m*\[Nu] + LDot[q, q], m, 
     m, M] + 8*M^2*PVC[0, 1, 1, m^2 - 2*m*\[Nu] + LDot[q, q], m^2, 
     LDot[q, q], M, m, M] - 4*M^2*PVC[0, 2, 0, LDot[q, q], m^2, 
     m^2 + 2*m*\[Nu] + LDot[q, q], m, m, M] + 
   4*m*\[Nu]*PVC[0, 2, 0, LDot[q, q], m^2, m^2 + 2*m*\[Nu] + LDot[q, q], m, 
     m, M] + 4*M^2*PVC[0, 2, 0, m^2 - 2*m*\[Nu] + LDot[q, q], m^2, 
     LDot[q, q], M, m, M]))/(64*Pi^2*\[Nu]*LTensor[F, Pi]^2)
(****	 Diagramm[9]	****)
T2[9]:=-(m^3*(1 - \[Tau]3)*LTensor[g, A]^2*
   (LDot[q, q]*PVC[0, 0, 0, LDot[q, q], m^2, m^2 + 2*m*\[Nu] + LDot[q, q], m, 
      m, M] - (2*(M^2 + m*\[Nu]) - LDot[q, q])*PVC[0, 0, 1, m^2, LDot[q, q], 
      m^2 - 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    (2*M^2 - 2*m*\[Nu] + LDot[q, q])*PVC[0, 0, 1, LDot[q, q], m^2, 
      m^2 + 2*m*\[Nu] + LDot[q, q], m, m, M] - 2*(M^2 + m*\[Nu])*
     PVC[0, 0, 2, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    2*(M^2 - m*\[Nu])*PVC[0, 0, 2, LDot[q, q], m^2, 
      m^2 + 2*m*\[Nu] + LDot[q, q], m, m, M] - 
    (2*(M^2 + m*\[Nu]) - LDot[q, q])*PVC[0, 1, 0, m^2, LDot[q, q], 
      m^2 - 2*m*\[Nu] + LDot[q, q], M, m, m] + (2*M^2 - LDot[q, q])*
     PVC[0, 1, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M] - 
    (2*M^2 - LDot[q, q])*PVC[0, 1, 0, m^2 - 2*m*\[Nu] + LDot[q, q], m^2, 
      LDot[q, q], M, m, M] - 4*(M^2 + m*\[Nu])*PVC[0, 1, 1, m^2, LDot[q, q], 
      m^2 - 2*m*\[Nu] + LDot[q, q], M, m, m] - 2*(M^2 + m*\[Nu])*
     PVC[0, 2, 0, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    2*M^2*PVC[0, 2, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, 
      M] - 2*M^2*PVC[0, 2, 0, m^2 - 2*m*\[Nu] + LDot[q, q], m^2, LDot[q, q], 
      M, m, M]))/(32*Pi^2*\[Nu]*LDot[q, q]*LTensor[F, Pi]^2)
(****	 Diagramm[9]	****)
T1Elastic[9]:=0
(****	 Diagramm[9]	****)
T2Elastic[9]:=0
(****	 Diagramm[10]	****)
T1[10]:=(m^2*(-3 + \[Tau]3)*LTensor[g, A]^2*
  (PVB[0, 1, LDot[q, q], m, m, Weights -> {2, 1}] + 
   PVB[0, 2, LDot[q, q], m, m, Weights -> {2, 1}] + 
   M^2*(PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m, 
      Weights -> {1, 2, 1}] + PVC[0, 0, 2, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m, Weights -> {1, 2, 1}])))/
 (16*Pi^2*LTensor[F, Pi]^2)
(****	 Diagramm[10]	****)
T2[10]:=-(m^2*(-3 + \[Tau]3)*LTensor[g, A]^2*
   (-PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
    PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    4*m^2*M^2*(PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
       m, m, Weights -> {1, 2, 1}] + 2*PVC[0, 0, 1, m^2, LDot[q, q], 
        m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m, Weights -> {1, 2, 1}] + 
      PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m, 
       Weights -> {1, 2, 1}] + 2*PVC[0, 1, 0, m^2, LDot[q, q], 
        m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m, Weights -> {1, 2, 1}] + 
      2*PVC[0, 1, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m, 
        Weights -> {1, 2, 1}] + PVC[0, 2, 0, m^2, LDot[q, q], 
       m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m, Weights -> {1, 2, 1}])))/
 (64*Pi^2*LDot[q, q]*LTensor[F, Pi]^2)
(****	 Diagramm[10]	****)
T1Elastic[10]:=0
(****	 Diagramm[10]	****)
T2Elastic[10]:=0
(****	 Diagramm[11]	****)
T1[11]:=-(m^2*(-1 + \[Tau]3)*LTensor[g, A]^2*
   (PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m]))/
 (16*Pi^2*LTensor[F, Pi]^2)
(****	 Diagramm[11]	****)
T2[11]:=(m^2*(-1 + \[Tau]3)*LTensor[g, A]^2*
  (-PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
   PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   2*m^2*(PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, 
      m] + PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, 
      m] + PVC[0, 1, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, 
      m] + 2*PVC[0, 1, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
       m, m] + PVC[0, 2, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
      m, m])))/(32*Pi^2*LDot[q, q]*LTensor[F, Pi]^2)
(****	 Diagramm[11]	****)
T1Elastic[11]:=0
(****	 Diagramm[11]	****)
T2Elastic[11]:=0
(****	 Diagramm[12]	****)
T1[12]:=-(m^2*(-1 + \[Tau]3)*LTensor[g, A]^2*
   (PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m]))/
 (16*Pi^2*LTensor[F, Pi]^2)
(****	 Diagramm[12]	****)
T2[12]:=(m^2*(-1 + \[Tau]3)*LTensor[g, A]^2*
  (-PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
   PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   2*m^2*(PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, 
      m] + PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, 
      m] + PVC[0, 1, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, 
      m] + 2*PVC[0, 1, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
       m, m] + PVC[0, 2, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
      m, m])))/(32*Pi^2*LDot[q, q]*LTensor[F, Pi]^2)
(****	 Diagramm[12]	****)
T1Elastic[12]:=0
(****	 Diagramm[12]	****)
T2Elastic[12]:=0
(****	 Diagramm[13]	****)
T1[13]:=(m^2*LTensor[g, A]^2*(PVC[0, 0, 1, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
    LDot[q, q], M, m, M] + 2*PVC[0, 0, 2, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
     LDot[q, q], M, m, M]))/(16*Pi^2*LTensor[F, Pi]^2)
(****	 Diagramm[13]	****)
T2[13]:=-(m^4*LTensor[g, A]^2*PVC[0, 2, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
    LDot[q, q], M, m, M])/(8*Pi^2*LDot[q, q]*LTensor[F, Pi]^2)
(****	 Diagramm[13]	****)
T1Elastic[13]:=0
(****	 Diagramm[13]	****)
T2Elastic[13]:=0
(****	 Diagramm[14]	****)
T1[14]:=(m^2*LTensor[g, A]^2*(PVC[0, 0, 1, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
    LDot[q, q], M, m, M] + 2*PVC[0, 0, 2, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
     LDot[q, q], M, m, M]))/(16*Pi^2*LTensor[F, Pi]^2)
(****	 Diagramm[14]	****)
T2[14]:=-(m^4*LTensor[g, A]^2*PVC[0, 2, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
    LDot[q, q], M, m, M])/(8*Pi^2*LDot[q, q]*LTensor[F, Pi]^2)
(****	 Diagramm[14]	****)
T1Elastic[14]:=0
(****	 Diagramm[14]	****)
T2Elastic[14]:=0
(****	 Diagramm[15]	****)
T1[15]:=0
(****	 Diagramm[15]	****)
T2[15]:=0
(****	 Diagramm[15]	****)
T1Elastic[15]:=0
(****	 Diagramm[15]	****)
T2Elastic[15]:=0
(****	 Diagramm[16]	****)
T1[16]:=0
(****	 Diagramm[16]	****)
T2[16]:=-(m^2*LTensor[g, A]^2*(PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m]))/
 (16*Pi^2*LDot[q, q]*LTensor[F, Pi]^2)
(****	 Diagramm[16]	****)
T1Elastic[16]:=0
(****	 Diagramm[16]	****)
T2Elastic[16]:=0
(****	 Diagramm[17]	****)
T1[17]:=0
(****	 Diagramm[17]	****)
T2[17]:=(-3*m^2*(1 + \[Tau]3)*LTensor[g, A]^2*
  (-2*(m*(3*m + 2*\[Nu]) + LDot[q, q])*PVA[0, m] - 
   M^2*(2*m*(2*m + \[Nu]) + LDot[q, q])*
    PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   (2*m*(m + \[Nu]) + LDot[q, q])*
    (M^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
     2*((m^2 + 2*m*\[Nu] + LDot[q, q])*PVB[0, 2, m^2 + 2*m*\[Nu] + 
          LDot[q, q], M, m] + PVB[1, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, 
        m]))))/(64*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])^2*
  LTensor[F, Pi]^2)
(****	 Diagramm[17]	****)
T1Elastic[17]:=0
(****	 Diagramm[17]	****)
T2Elastic[17]:=(-3*m^4*(1 + \[Tau]3)*LTensor[g, A]^2*(-3*PVA[0, m] - 
   2*M^2*PVB[0, 0, m^2, M, m] + M^2*PVB[0, 1, m^2, M, m] + 
   2*m^2*PVB[0, 2, m^2, M, m] + 2*PVB[1, 0, m^2, M, m]))/
 (32*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])^2*LTensor[F, Pi]^2)
(****	 Diagramm[18]	****)
T1[18]:=-(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], 
     m, M] + 2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] + 
    M^2*PVC[0, 0, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, 
      M] + 2*M^2*PVC[0, 0, 1, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], 
      M, m, M] + LDot[q, q]*PVC[0, 0, 1, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
      LDot[q, q], M, m, M] + 2*LDot[q, q]*PVC[0, 0, 2, m^2, 
      m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M]))/
 (32*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[18]	****)
T2[18]:=(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*
  (m^2*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] - 
   m^2*PVB[0, 1, m^2, M, m] + m^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], m, 
     M] + PVB[1, 0, LDot[q, q], M, M] - 
   2*m^2*M^2*PVC[0, 1, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, 
     m, M] + m^2*LDot[q, q]*PVC[0, 1, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
     LDot[q, q], M, m, M] + m^2*LDot[q, q]*PVC[0, 2, 0, m^2, 
     m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M]))/
 (16*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[18]	****)
T1Elastic[18]:=-(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(PVB[0, 0, m^2, m, M] + 
    2*PVB[0, 1, m^2, m, M] + M^2*PVC[0, 0, 0, m^2, m^2, LDot[q, q], M, m, 
      M] + 2*M^2*PVC[0, 0, 1, m^2, m^2, LDot[q, q], M, m, M] + 
    LDot[q, q]*PVC[0, 0, 1, m^2, m^2, LDot[q, q], M, m, M] + 
    2*LDot[q, q]*PVC[0, 0, 2, m^2, m^2, LDot[q, q], M, m, M]))/
 (32*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[18]	****)
T2Elastic[18]:=(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(m^2*PVB[0, 0, m^2, m, M] + 
   m^2*PVB[0, 1, m^2, m, M] - m^2*PVB[0, 1, m^2, M, m] + 
   PVB[1, 0, LDot[q, q], M, M] - 2*m^2*M^2*PVC[0, 1, 0, m^2, m^2, LDot[q, q], 
     M, m, M] + m^2*LDot[q, q]*PVC[0, 1, 0, m^2, m^2, LDot[q, q], M, m, M] + 
   m^2*LDot[q, q]*PVC[0, 2, 0, m^2, m^2, LDot[q, q], M, m, M]))/
 (16*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[19]	****)
T1[19]:=-(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], 
     m, M] + 2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] + 
    M^2*PVC[0, 0, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, 
      M] + 2*M^2*PVC[0, 0, 1, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], 
      M, m, M] + LDot[q, q]*PVC[0, 0, 1, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
      LDot[q, q], M, m, M] + 2*LDot[q, q]*PVC[0, 0, 2, m^2, 
      m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M]))/
 (32*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[19]	****)
T2[19]:=(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*
  (m^2*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] - 
   m^2*PVB[0, 1, m^2, M, m] + m^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], m, 
     M] + PVB[1, 0, LDot[q, q], M, M] - 
   2*m^2*M^2*PVC[0, 1, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, 
     m, M] + m^2*LDot[q, q]*PVC[0, 1, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
     LDot[q, q], M, m, M] + m^2*LDot[q, q]*PVC[0, 2, 0, m^2, 
     m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M]))/
 (16*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[19]	****)
T1Elastic[19]:=-(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(PVB[0, 0, m^2, m, M] + 
    2*PVB[0, 1, m^2, m, M] + M^2*PVC[0, 0, 0, m^2, m^2, LDot[q, q], M, m, 
      M] + 2*M^2*PVC[0, 0, 1, m^2, m^2, LDot[q, q], M, m, M] + 
    LDot[q, q]*PVC[0, 0, 1, m^2, m^2, LDot[q, q], M, m, M] + 
    2*LDot[q, q]*PVC[0, 0, 2, m^2, m^2, LDot[q, q], M, m, M]))/
 (32*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[19]	****)
T2Elastic[19]:=(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(m^2*PVB[0, 0, m^2, m, M] + 
   m^2*PVB[0, 1, m^2, m, M] - m^2*PVB[0, 1, m^2, M, m] + 
   PVB[1, 0, LDot[q, q], M, M] - 2*m^2*M^2*PVC[0, 1, 0, m^2, m^2, LDot[q, q], 
     M, m, M] + m^2*LDot[q, q]*PVC[0, 1, 0, m^2, m^2, LDot[q, q], M, m, M] + 
   m^2*LDot[q, q]*PVC[0, 2, 0, m^2, m^2, LDot[q, q], M, m, M]))/
 (16*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[20]	****)
T1[20]:=0
(****	 Diagramm[20]	****)
T2[20]:=(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(-PVA[0, M] + 2*m^2*PVB[0, 1, m^2, M, m]))/
 (32*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[20]	****)
T1Elastic[20]:=0
(****	 Diagramm[20]	****)
T2Elastic[20]:=-(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(PVA[0, M] - 2*m^2*PVB[0, 1, m^2, M, m]))/
 (32*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[21]	****)
T1[21]:=0
(****	 Diagramm[21]	****)
T2[21]:=-(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(PVA[0, m] + 
    M^2*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    (2*m*\[Nu] + LDot[q, q])*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m]))/
 (32*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[21]	****)
T1Elastic[21]:=0
(****	 Diagramm[21]	****)
T2Elastic[21]:=-(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(PVA[0, m] + M^2*PVB[0, 0, m^2, M, m]))/
 (32*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[22]	****)
T1[22]:=0
(****	 Diagramm[22]	****)
T2[22]:=(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(-PVA[0, M] + 2*m^2*PVB[0, 1, m^2, M, m]))/
 (32*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[22]	****)
T1Elastic[22]:=0
(****	 Diagramm[22]	****)
T2Elastic[22]:=-(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(PVA[0, M] - 2*m^2*PVB[0, 1, m^2, M, m]))/
 (32*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[23]	****)
T1[23]:=0
(****	 Diagramm[23]	****)
T2[23]:=-(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(PVA[0, m] + 
    M^2*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    (2*m*\[Nu] + LDot[q, q])*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m]))/
 (32*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[23]	****)
T1Elastic[23]:=0
(****	 Diagramm[23]	****)
T2Elastic[23]:=-(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(PVA[0, m] + M^2*PVB[0, 0, m^2, M, m]))/
 (32*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[24]	****)
T1[24]:=(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(-PVB[0, 1, LDot[q, q], m, m] + 
   PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
   M^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   2*m*\[Nu]*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m] + LDot[q, q]*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m]))/(32*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[24]	****)
T2[24]:=-(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(PVA[0, M] - (2*m*\[Nu] + LDot[q, q])*
     PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
    2*m*\[Nu]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
    LDot[q, q]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
    4*m^2*M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
      m, m] - 4*m^2*M^2*PVC[0, 0, 1, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 2*m^2*LDot[q, q]*
     PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 
    4*m^2*M^2*PVC[0, 1, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
      m, m] + 4*m^2*LDot[q, q]*PVC[0, 1, 1, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 2*m^2*LDot[q, q]*
     PVC[0, 2, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m]))/
 (64*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[24]	****)
T1Elastic[24]:=(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(PVB[0, 1, m^2, M, m] - 
   PVB[0, 1, LDot[q, q], m, m] - M^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2, M, m, 
     m] + LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], m^2, M, m, m]))/
 (32*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[24]	****)
T2Elastic[24]:=-(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(PVA[0, M] + 
    2*m^2*(-2*M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2, M, m, m] - 
      2*M^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2, M, m, m] + 
      LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], m^2, M, m, m] - 
      2*M^2*PVC[0, 1, 0, m^2, LDot[q, q], m^2, M, m, m] + 
      2*LDot[q, q]*PVC[0, 1, 1, m^2, LDot[q, q], m^2, M, m, m] + 
      LDot[q, q]*PVC[0, 2, 0, m^2, LDot[q, q], m^2, M, m, m])))/
 (64*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[25]	****)
T1[25]:=(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(-PVB[0, 1, LDot[q, q], m, m] + 
   PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
   M^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   2*m*\[Nu]*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m] + LDot[q, q]*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m]))/(32*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[25]	****)
T2[25]:=-(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(PVA[0, M] - (2*m*\[Nu] + LDot[q, q])*
     PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
    2*m*\[Nu]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
    LDot[q, q]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
    4*m^2*M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
      m, m] - 4*m^2*M^2*PVC[0, 0, 1, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 2*m^2*LDot[q, q]*
     PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 
    4*m^2*M^2*PVC[0, 1, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
      m, m] + 4*m^2*LDot[q, q]*PVC[0, 1, 1, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 2*m^2*LDot[q, q]*
     PVC[0, 2, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m]))/
 (64*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[25]	****)
T1Elastic[25]:=(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(PVB[0, 1, m^2, M, m] - 
   PVB[0, 1, LDot[q, q], m, m] - M^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2, M, m, 
     m] + LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], m^2, M, m, m]))/
 (32*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[25]	****)
T2Elastic[25]:=-(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(PVA[0, M] + 
    2*m^2*(-2*M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2, M, m, m] - 
      2*M^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2, M, m, m] + 
      LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], m^2, M, m, m] - 
      2*M^2*PVC[0, 1, 0, m^2, LDot[q, q], m^2, M, m, m] + 
      2*LDot[q, q]*PVC[0, 1, 1, m^2, LDot[q, q], m^2, M, m, m] + 
      LDot[q, q]*PVC[0, 2, 0, m^2, LDot[q, q], m^2, M, m, m])))/
 (64*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[26]	****)
T1[26]:=0
(****	 Diagramm[26]	****)
T2[26]:=0
(****	 Diagramm[26]	****)
T1Elastic[26]:=0
(****	 Diagramm[26]	****)
T2Elastic[26]:=0
(****	 Diagramm[27]	****)
T1[27]:=0
(****	 Diagramm[27]	****)
T2[27]:=0
(****	 Diagramm[27]	****)
T1Elastic[27]:=0
(****	 Diagramm[27]	****)
T2Elastic[27]:=0
(****	 Diagramm[28]	****)
T1[28]:=0
(****	 Diagramm[28]	****)
T2[28]:=0
(****	 Diagramm[28]	****)
T1Elastic[28]:=0
(****	 Diagramm[28]	****)
T2Elastic[28]:=0
(****	 Diagramm[29]	****)
T1[29]:=0
(****	 Diagramm[29]	****)
T2[29]:=-(m^2*(1 + \[Tau]3)*PVB[1, 0, LDot[q, q], M, M])/
 (8*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[29]	****)
T1Elastic[29]:=0
(****	 Diagramm[29]	****)
T2Elastic[29]:=-(m^2*(1 + \[Tau]3)*PVB[1, 0, LDot[q, q], M, M])/
 (8*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[30]	****)
T1[30]:=0
(****	 Diagramm[30]	****)
T2[30]:=-(m^2*(1 + \[Tau]3)*PVB[1, 0, LDot[q, q], M, M])/
 (8*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[30]	****)
T1Elastic[30]:=0
(****	 Diagramm[30]	****)
T2Elastic[30]:=-(m^2*(1 + \[Tau]3)*PVB[1, 0, LDot[q, q], M, M])/
 (8*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[31]	****)
T1[31]:=0
(****	 Diagramm[31]	****)
T2[31]:=(m^2*(1 + \[Tau]3)*PVA[0, M])/(16*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*
  LTensor[F, Pi]^2)
(****	 Diagramm[31]	****)
T1Elastic[31]:=0
(****	 Diagramm[31]	****)
T2Elastic[31]:=(m^2*(1 + \[Tau]3)*PVA[0, M])/(16*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*
  LTensor[F, Pi]^2)
(****	 Diagramm[32]	****)
T1[32]:=0
(****	 Diagramm[32]	****)
T2[32]:=(m^2*(1 + \[Tau]3)*PVA[0, M])/(16*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*
  LTensor[F, Pi]^2)
(****	 Diagramm[32]	****)
T1Elastic[32]:=0
(****	 Diagramm[32]	****)
T2Elastic[32]:=(m^2*(1 + \[Tau]3)*PVA[0, M])/(16*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*
  LTensor[F, Pi]^2)
(****	 Diagramm[33]	****)
T1[33]:=8*m*(2*LTensor[e, 89] + \[Tau]3*LTensor[e, 91] + LTensor[e, 93] + 
  LTensor[e, 118])
(****	 Diagramm[33]	****)
T2[33]:=4*m*(2*LTensor[e, 90] + \[Tau]3*LTensor[e, 92] + LTensor[e, 94] + 
  LTensor[e, 117])
(****	 Diagramm[33]	****)
T1Elastic[33]:=0
(****	 Diagramm[33]	****)
T2Elastic[33]:=0
(****	 Diagramm[34]	****)
T1[34]:=(m*(1 + \[Tau]3)*(LDot[q, q]*(2*LTensor[e, 54] + LTensor[e, 74]) - 
   4*M^2*(2*LTensor[e, 105] + LTensor[e, 106])))/(2*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[34]	****)
T2[34]:=0
(****	 Diagramm[34]	****)
T1Elastic[34]:=(m*(1 + \[Tau]3)*(LDot[q, q]*(2*LTensor[e, 54] + LTensor[e, 74]) - 
   4*M^2*(2*LTensor[e, 105] + LTensor[e, 106])))/(2*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[34]	****)
T2Elastic[34]:=0
(****	 Diagramm[35]	****)
T1[35]:=(m*(1 + \[Tau]3)*(LDot[q, q]*(2*LTensor[e, 54] + LTensor[e, 74]) - 
   4*M^2*(2*LTensor[e, 105] + LTensor[e, 106])))/(2*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[35]	****)
T2[35]:=0
(****	 Diagramm[35]	****)
T1Elastic[35]:=(m*(1 + \[Tau]3)*(LDot[q, q]*(2*LTensor[e, 54] + LTensor[e, 74]) - 
   4*M^2*(2*LTensor[e, 105] + LTensor[e, 106])))/(2*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[35]	****)
T2Elastic[35]:=0
(****	 Diagramm[36]	****)
T1[36]:=(m*\[Nu]^2*(LTensor[c, 7]*(\[Tau]3*LTensor[d, 6] + 2*LTensor[d, 7]) + 
   2*LTensor[c, 6]*(LTensor[d, 6] + 2*\[Tau]3*LTensor[d, 7])))/
 (2*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[36]	****)
T2[36]:=-(m*LDot[q, q]*(LTensor[c, 7]*(\[Tau]3*LTensor[d, 6] + 2*LTensor[d, 7]) + 
    2*LTensor[c, 6]*(LTensor[d, 6] + 2*\[Tau]3*LTensor[d, 7])))/
 (2*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[36]	****)
T1Elastic[36]:=(LDot[q, q]^2*(LTensor[c, 7]*(\[Tau]3*LTensor[d, 6] + 2*LTensor[d, 7]) + 
   2*LTensor[c, 6]*(LTensor[d, 6] + 2*\[Tau]3*LTensor[d, 7])))/
 (8*m*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[36]	****)
T2Elastic[36]:=-(m*LDot[q, q]*(LTensor[c, 7]*(\[Tau]3*LTensor[d, 6] + 2*LTensor[d, 7]) + 
    2*LTensor[c, 6]*(LTensor[d, 6] + 2*\[Tau]3*LTensor[d, 7])))/
 (2*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[37]	****)
T1[37]:=(m*\[Nu]^2*(LTensor[c, 7]*(\[Tau]3*LTensor[d, 6] + 2*LTensor[d, 7]) + 
   2*LTensor[c, 6]*(LTensor[d, 6] + 2*\[Tau]3*LTensor[d, 7])))/
 (2*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[37]	****)
T2[37]:=-(m*LDot[q, q]*(LTensor[c, 7]*(\[Tau]3*LTensor[d, 6] + 2*LTensor[d, 7]) + 
    2*LTensor[c, 6]*(LTensor[d, 6] + 2*\[Tau]3*LTensor[d, 7])))/
 (2*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[37]	****)
T1Elastic[37]:=(LDot[q, q]^2*(LTensor[c, 7]*(\[Tau]3*LTensor[d, 6] + 2*LTensor[d, 7]) + 
   2*LTensor[c, 6]*(LTensor[d, 6] + 2*\[Tau]3*LTensor[d, 7])))/
 (8*m*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[37]	****)
T2Elastic[37]:=-(m*LDot[q, q]*(LTensor[c, 7]*(\[Tau]3*LTensor[d, 6] + 2*LTensor[d, 7]) + 
    2*LTensor[c, 6]*(LTensor[d, 6] + 2*\[Tau]3*LTensor[d, 7])))/
 (2*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[38]	****)
T1[38]:=-(m*(-3 + \[Tau]3)*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
   (2*PVB[0, 0, LDot[q, q], m, m] - PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m] + 2*PVB[0, 1, LDot[q, q], m, m] - 
    PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    4*m^2*PVB[0, 0, LDot[q, q], m, m, Weights -> {2, 1}] + 
    2*M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, 
      m] + 2*M^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
      M, m, m] + 4*m^2*M^2*PVC[0, 0, 0, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m, Weights -> {1, 2, 1}]))/
 (256*Pi^2*LTensor[F, Pi]^2)
(****	 Diagramm[38]	****)
T2[38]:=0
(****	 Diagramm[38]	****)
T1Elastic[38]:=0
(****	 Diagramm[38]	****)
T2Elastic[38]:=0
(****	 Diagramm[39]	****)
T1[39]:=-(m*(-3 + \[Tau]3)*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
   (2*PVB[0, 0, LDot[q, q], m, m] - PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m] + 2*PVB[0, 1, LDot[q, q], m, m] - 
    PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    4*m^2*PVB[0, 0, LDot[q, q], m, m, Weights -> {2, 1}] + 
    2*M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, 
      m] + 2*M^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
      M, m, m] + 4*m^2*M^2*PVC[0, 0, 0, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m, Weights -> {1, 2, 1}]))/
 (256*Pi^2*LTensor[F, Pi]^2)
(****	 Diagramm[39]	****)
T2[39]:=0
(****	 Diagramm[39]	****)
T1Elastic[39]:=0
(****	 Diagramm[39]	****)
T2Elastic[39]:=0
(****	 Diagramm[40]	****)
T1[40]:=-(m^2*(2*LTensor[c, 6] - \[Tau]3*LTensor[c, 7])*LTensor[g, A]^2*
   (LDot[q, q]*(PVC[0, 0, 0, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], 
       m, M, M] - PVC[0, 0, 0, LDot[q, q], m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
       m, m, M] + PVC[0, 0, 0, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], m^2, 
       m, m, M] - PVC[0, 0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], m^2, 
       m, M, M] + 4*PVC[0, 0, 1, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + 
         LDot[q, q], m, M, M] - 4*PVC[0, 0, 1, LDot[q, q], m^2, 
        m^2 + 2*m*\[Nu] + LDot[q, q], m, m, M] + 
      4*PVC[0, 0, 2, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], m, M, 
        M] - 4*PVC[0, 0, 2, LDot[q, q], m^2, m^2 + 2*m*\[Nu] + LDot[q, q], m, 
        m, M] - 4*PVC[0, 1, 0, LDot[q, q], m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
        m, m, M] + 4*PVC[0, 1, 0, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], 
        m^2, m, m, M] - 4*PVC[0, 1, 0, m^2 + 2*m*\[Nu] + LDot[q, q], 
        LDot[q, q], m^2, m, M, M] - 8*PVC[0, 1, 1, LDot[q, q], m^2, 
        m^2 + 2*m*\[Nu] + LDot[q, q], m, m, M] - 
      4*PVC[0, 2, 0, LDot[q, q], m^2, m^2 + 2*m*\[Nu] + LDot[q, q], m, m, 
        M] + 4*PVC[0, 2, 0, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], m^2, m, 
        m, M] - 4*PVC[0, 2, 0, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], m^2, 
        m, M, M]) + 2*\[Nu]*(m*PVC[0, 0, 0, LDot[q, q], m^2, 
        m^2 + 2*m*\[Nu] + LDot[q, q], m, m, M] - 
      m*PVC[0, 0, 0, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], m^2, m, m, 
        M] - \[Nu]*PVC[0, 0, 1, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + 
         LDot[q, q], m, M, M] + 2*m*PVC[0, 0, 1, LDot[q, q], m^2, 
        m^2 + 2*m*\[Nu] + LDot[q, q], m, m, M] - 
      2*\[Nu]*PVC[0, 0, 2, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], m, 
        M, M] + 2*m*PVC[0, 1, 0, LDot[q, q], m^2, m^2 + 2*m*\[Nu] + 
         LDot[q, q], m, m, M] - 2*m*PVC[0, 1, 0, LDot[q, q], 
        m^2 - 2*m*\[Nu] + LDot[q, q], m^2, m, m, M] + 
      \[Nu]*PVC[0, 1, 0, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], m^2, m, M, 
        M] + 2*\[Nu]*PVC[0, 2, 0, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], 
        m^2, m, M, M])))/(64*Pi^2*\[Nu]*LTensor[F, Pi]^2)
(****	 Diagramm[40]	****)
T2[40]:=-(m^2*(2*LTensor[c, 6] - \[Tau]3*LTensor[c, 7])*LTensor[g, A]^2*
   (m*(m + 4*\[Nu])*PVB[0, 0, m^2, m, M] + 
    (m^2 - M^2 - 4*m*\[Nu] + LDot[q, q])*
     PVB[0, 0, m^2 - 2*m*\[Nu] + LDot[q, q], m, M] - 
    2*m^2*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] + 
    M^2*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] - 
    4*m*\[Nu]*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] - 
    LDot[q, q]*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] + 
    m^2*PVB[0, 1, m^2, m, M] + 4*m*\[Nu]*PVB[0, 1, m^2, m, M] + 
    3*m^2*PVB[0, 1, m^2 - 2*m*\[Nu] + LDot[q, q], m, M] - 
    M^2*PVB[0, 1, m^2 - 2*m*\[Nu] + LDot[q, q], m, M] - 
    8*m*\[Nu]*PVB[0, 1, m^2 - 2*m*\[Nu] + LDot[q, q], m, M] + 
    3*LDot[q, q]*PVB[0, 1, m^2 - 2*m*\[Nu] + LDot[q, q], m, M] - 
    4*m^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] + 
    M^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] - 
    8*m*\[Nu]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] - 
    3*LDot[q, q]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] - 
    m^2*PVB[0, 2, m^2, m, M] + 3*m^2*PVB[0, 2, m^2 - 2*m*\[Nu] + LDot[q, q], 
      m, M] - 6*m*\[Nu]*PVB[0, 2, m^2 - 2*m*\[Nu] + LDot[q, q], m, M] + 
    3*LDot[q, q]*PVB[0, 2, m^2 - 2*m*\[Nu] + LDot[q, q], m, M] - 
    2*m^2*PVB[0, 2, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] - 
    4*m*\[Nu]*PVB[0, 2, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] - 
    2*LDot[q, q]*PVB[0, 2, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] - 
    m^2*PVB[0, 3, m^2, m, M] + m^2*PVB[0, 3, m^2 - 2*m*\[Nu] + LDot[q, q], m, 
      M] - 2*m*\[Nu]*PVB[0, 3, m^2 - 2*m*\[Nu] + LDot[q, q], m, M] + 
    LDot[q, q]*PVB[0, 3, m^2 - 2*m*\[Nu] + LDot[q, q], m, M] - 
    Dim*PVB[1, 0, m^2, m, M] + 2*PVB[1, 0, m^2 - 2*m*\[Nu] + LDot[q, q], m, 
      M] + Dim*PVB[1, 0, m^2 - 2*m*\[Nu] + LDot[q, q], m, M] - 
    2*PVB[1, 0, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] - 
    2*PVB[1, 1, m^2, m, M] - Dim*PVB[1, 1, m^2, m, M] + 
    2*PVB[1, 1, m^2 - 2*m*\[Nu] + LDot[q, q], m, M] + 
    Dim*PVB[1, 1, m^2 - 2*m*\[Nu] + LDot[q, q], m, M] + 
    4*m^2*\[Nu]^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], 
      m, M, M] - 4*m^2*LDot[q, q]*PVC[0, 0, 0, m^2, LDot[q, q], 
      m^2 - 2*m*\[Nu] + LDot[q, q], m, M, M] - 2*m*\[Nu]*LDot[q, q]*
     PVC[0, 0, 0, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], m, M, M] + 
    4*m^2*LDot[q, q]*PVC[0, 0, 0, LDot[q, q], m^2, m^2 + 2*m*\[Nu] + 
       LDot[q, q], m, m, M] - 4*m^2*LDot[q, q]*PVC[0, 0, 0, LDot[q, q], 
      m^2 - 2*m*\[Nu] + LDot[q, q], m^2, m, m, M] - 
    4*m^2*\[Nu]^2*PVC[0, 0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], m^2, 
      m, M, M] + 4*m^2*LDot[q, q]*PVC[0, 0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], 
      LDot[q, q], m^2, m, M, M] - 2*m*\[Nu]*LDot[q, q]*
     PVC[0, 0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], m^2, m, M, M] + 
    8*m^2*\[Nu]^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], 
      m, M, M] - 8*m^2*LDot[q, q]*PVC[0, 0, 1, m^2, LDot[q, q], 
      m^2 - 2*m*\[Nu] + LDot[q, q], m, M, M] - 2*m*\[Nu]*LDot[q, q]*
     PVC[0, 0, 1, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], m, M, M] + 
    8*m^2*LDot[q, q]*PVC[0, 0, 1, LDot[q, q], m^2, m^2 + 2*m*\[Nu] + 
       LDot[q, q], m, m, M] - 8*m^2*LDot[q, q]*PVC[0, 0, 1, LDot[q, q], 
      m^2 - 2*m*\[Nu] + LDot[q, q], m^2, m, m, M] - 
    8*m^2*\[Nu]^2*PVC[0, 0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], m^2, 
      m, M, M] + 8*m^2*LDot[q, q]*PVC[0, 0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], 
      LDot[q, q], m^2, m, M, M] - 2*m*\[Nu]*LDot[q, q]*
     PVC[0, 0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], m^2, m, M, M] + 
    4*m^2*\[Nu]^2*PVC[0, 0, 2, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], 
      m, M, M] - 4*m^2*LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], 
      m^2 - 2*m*\[Nu] + LDot[q, q], m, M, M] + 4*m^2*LDot[q, q]*
     PVC[0, 0, 2, LDot[q, q], m^2, m^2 + 2*m*\[Nu] + LDot[q, q], m, m, M] - 
    4*m^2*LDot[q, q]*PVC[0, 0, 2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], 
      m^2, m, m, M] - 4*m^2*\[Nu]^2*PVC[0, 0, 2, m^2 + 2*m*\[Nu] + 
       LDot[q, q], LDot[q, q], m^2, m, M, M] + 4*m^2*LDot[q, q]*
     PVC[0, 0, 2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], m^2, m, M, M] + 
    8*m^2*\[Nu]^2*PVC[0, 1, 0, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], 
      m, M, M] - 8*m^2*LDot[q, q]*PVC[0, 1, 0, m^2, LDot[q, q], 
      m^2 - 2*m*\[Nu] + LDot[q, q], m, M, M] - 2*m*\[Nu]*LDot[q, q]*
     PVC[0, 1, 0, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], m, M, M] - 
    8*m^2*\[Nu]^2*PVC[0, 1, 0, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], m^2, 
      m, M, M] + 8*m^2*LDot[q, q]*PVC[0, 1, 0, m^2 + 2*m*\[Nu] + LDot[q, q], 
      LDot[q, q], m^2, m, M, M] - 2*m*\[Nu]*LDot[q, q]*
     PVC[0, 1, 0, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], m^2, m, M, M] + 
    8*m^2*\[Nu]^2*PVC[0, 1, 1, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], 
      m, M, M] - 8*m^2*LDot[q, q]*PVC[0, 1, 1, m^2, LDot[q, q], 
      m^2 - 2*m*\[Nu] + LDot[q, q], m, M, M] - 
    8*m^2*\[Nu]^2*PVC[0, 1, 1, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], m^2, 
      m, M, M] + 8*m^2*LDot[q, q]*PVC[0, 1, 1, m^2 + 2*m*\[Nu] + LDot[q, q], 
      LDot[q, q], m^2, m, M, M] + 4*m^2*\[Nu]^2*PVC[0, 2, 0, m^2, LDot[q, q], 
      m^2 - 2*m*\[Nu] + LDot[q, q], m, M, M] - 4*m^2*LDot[q, q]*
     PVC[0, 2, 0, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], m, M, M] - 
    4*m^2*\[Nu]^2*PVC[0, 2, 0, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], m^2, 
      m, M, M] + 4*m^2*LDot[q, q]*PVC[0, 2, 0, m^2 + 2*m*\[Nu] + LDot[q, q], 
      LDot[q, q], m^2, m, M, M]))/(64*Pi^2*\[Nu]*LDot[q, q]*LTensor[F, Pi]^2)
(****	 Diagramm[40]	****)
T1Elastic[40]:=0
(****	 Diagramm[40]	****)
T2Elastic[40]:=0
(****	 Diagramm[41]	****)
T1[41]:=-(m*(2*LTensor[c, 6] - \[Tau]3*LTensor[c, 7])*LTensor[g, A]^2*
   (PVB[0, 0, LDot[q, q], m, m] + 2*PVB[0, 1, LDot[q, q], m, m] - 
    PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, 
      m] - 4*m^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
      M, m, m] + 2*M^2*PVC[0, 0, 1, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    2*m*\[Nu]*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
      m, m] + 4*m*\[Nu]*PVC[0, 0, 2, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m]))/(64*Pi^2*LTensor[F, Pi]^2)
(****	 Diagramm[41]	****)
T2[41]:=(m^3*(2*LTensor[c, 6] - \[Tau]3*LTensor[c, 7])*LTensor[g, A]^2*
  (-PVB[0, 0, m^2, M, m] + PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
   PVB[0, 1, m^2, M, m] + PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   2*m*\[Nu]*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m] + LDot[q, q]*PVC[0, 0, 0, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   4*m*\[Nu]*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m] + LDot[q, q]*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   2*m*\[Nu]*PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m] + 4*m*\[Nu]*PVC[0, 1, 0, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   LDot[q, q]*PVC[0, 1, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m] + 4*m*\[Nu]*PVC[0, 1, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   2*m*\[Nu]*PVC[0, 2, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m]))/(32*Pi^2*LDot[q, q]*LTensor[F, Pi]^2)
(****	 Diagramm[41]	****)
T1Elastic[41]:=0
(****	 Diagramm[41]	****)
T2Elastic[41]:=0
(****	 Diagramm[42]	****)
T1[42]:=-(m*(2*LTensor[c, 6] - \[Tau]3*LTensor[c, 7])*LTensor[g, A]^2*
   (PVB[0, 0, LDot[q, q], m, m] + 2*PVB[0, 1, LDot[q, q], m, m] - 
    PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, 
      m] - 4*m^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
      M, m, m] + 2*M^2*PVC[0, 0, 1, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    2*m*\[Nu]*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
      m, m] + 4*m*\[Nu]*PVC[0, 0, 2, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m]))/(64*Pi^2*LTensor[F, Pi]^2)
(****	 Diagramm[42]	****)
T2[42]:=(m^3*(2*LTensor[c, 6] - \[Tau]3*LTensor[c, 7])*LTensor[g, A]^2*
  (-PVB[0, 0, m^2, M, m] + PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
   PVB[0, 1, m^2, M, m] + PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   2*m*\[Nu]*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m] + LDot[q, q]*PVC[0, 0, 0, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   4*m*\[Nu]*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m] + LDot[q, q]*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   2*m*\[Nu]*PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m] + 4*m*\[Nu]*PVC[0, 1, 0, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   LDot[q, q]*PVC[0, 1, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m] + 4*m*\[Nu]*PVC[0, 1, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   2*m*\[Nu]*PVC[0, 2, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m]))/(32*Pi^2*LDot[q, q]*LTensor[F, Pi]^2)
(****	 Diagramm[42]	****)
T1Elastic[42]:=0
(****	 Diagramm[42]	****)
T2Elastic[42]:=0
(****	 Diagramm[43]	****)
T1[43]:=(m*(2*LTensor[c, 6] + \[Tau]3*LTensor[c, 7])*LTensor[g, A]^2*
  (2*PVA[0, M] + 4*m^2*PVB[0, 0, m^2, M, m] + 
   4*m*\[Nu]*PVB[0, 0, LDot[q, q], M, M] - 
   LDot[q, q]*PVB[0, 0, LDot[q, q], M, M] - 
   4*m^2*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] + 
   8*m*\[Nu]*PVB[0, 1, LDot[q, q], M, M] - 
   4*LDot[q, q]*PVB[0, 1, LDot[q, q], M, M] - 
   8*m^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] - 
   4*LDot[q, q]*PVB[0, 2, LDot[q, q], M, M] - 
   4*m^2*LDot[q, q]*PVC[0, 0, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
     LDot[q, q], M, m, M] + 8*m^2*\[Nu]^2*PVC[0, 0, 1, m^2, 
     m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M] - 
   16*m^2*LDot[q, q]*PVC[0, 0, 1, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
     LDot[q, q], M, m, M] + 4*m*\[Nu]*LDot[q, q]*
    PVC[0, 0, 1, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M] + 
   16*m^2*\[Nu]^2*PVC[0, 0, 2, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], 
     M, m, M] - 16*m^2*LDot[q, q]*PVC[0, 0, 2, m^2, 
     m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M] + 
   8*m*\[Nu]*LDot[q, q]*PVC[0, 0, 2, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
     LDot[q, q], M, m, M]))/(128*Pi^2*(2*m*\[Nu] + LDot[q, q])*
  LTensor[F, Pi]^2)
(****	 Diagramm[43]	****)
T2[43]:=-(m^3*(2*LTensor[c, 6] + \[Tau]3*LTensor[c, 7])*LTensor[g, A]^2*
   ((2*m*\[Nu] + LDot[q, q])*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] + 
    (2*m*\[Nu] + LDot[q, q])*PVB[0, 1, m^2, M, m] + 
    2*m*\[Nu]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] + 
    LDot[q, q]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] - 
    2*m*\[Nu]*LDot[q, q]*PVC[0, 1, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
      LDot[q, q], M, m, M] - LDot[q, q]^2*PVC[0, 1, 0, m^2, 
      m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M] + 
    4*m^2*\[Nu]^2*PVC[0, 2, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], 
      M, m, M] - 4*m^2*LDot[q, q]*PVC[0, 2, 0, m^2, 
      m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M] + 
    2*m*\[Nu]*LDot[q, q]*PVC[0, 2, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
      LDot[q, q], M, m, M]))/(32*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*
  LTensor[F, Pi]^2)
(****	 Diagramm[43]	****)
T1Elastic[43]:=-(m*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
   (-2*PVA[0, M] + 4*m^2*PVB[0, 0, m^2, m, M] - 4*m^2*PVB[0, 0, m^2, M, m] + 
    3*LDot[q, q]*PVB[0, 0, LDot[q, q], M, M] + 8*m^2*PVB[0, 1, m^2, m, M] + 
    8*LDot[q, q]*PVB[0, 1, LDot[q, q], M, M] + 
    4*LDot[q, q]*PVB[0, 2, LDot[q, q], M, M] + 4*m^2*LDot[q, q]*
     PVC[0, 0, 0, m^2, m^2, LDot[q, q], M, m, M] + 
    16*m^2*LDot[q, q]*PVC[0, 0, 1, m^2, m^2, LDot[q, q], M, m, M] + 
    16*m^2*LDot[q, q]*PVC[0, 0, 2, m^2, m^2, LDot[q, q], M, m, M]))/
 (128*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[43]	****)
T2Elastic[43]:=(m^5*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
  PVC[0, 2, 0, m^2, m^2, LDot[q, q], M, m, M])/
 (8*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[44]	****)
T1[44]:=(m*(2*LTensor[c, 6] + \[Tau]3*LTensor[c, 7])*LTensor[g, A]^2*
  (2*PVA[0, M] + 4*m^2*PVB[0, 0, m^2, M, m] + 
   4*m*\[Nu]*PVB[0, 0, LDot[q, q], M, M] - 
   LDot[q, q]*PVB[0, 0, LDot[q, q], M, M] - 
   4*m^2*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] + 
   8*m*\[Nu]*PVB[0, 1, LDot[q, q], M, M] - 
   4*LDot[q, q]*PVB[0, 1, LDot[q, q], M, M] - 
   8*m^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] - 
   4*LDot[q, q]*PVB[0, 2, LDot[q, q], M, M] - 
   4*m^2*LDot[q, q]*PVC[0, 0, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
     LDot[q, q], M, m, M] + 8*m^2*\[Nu]^2*PVC[0, 0, 1, m^2, 
     m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M] - 
   16*m^2*LDot[q, q]*PVC[0, 0, 1, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
     LDot[q, q], M, m, M] + 4*m*\[Nu]*LDot[q, q]*
    PVC[0, 0, 1, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M] + 
   16*m^2*\[Nu]^2*PVC[0, 0, 2, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], 
     M, m, M] - 16*m^2*LDot[q, q]*PVC[0, 0, 2, m^2, 
     m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M] + 
   8*m*\[Nu]*LDot[q, q]*PVC[0, 0, 2, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
     LDot[q, q], M, m, M]))/(128*Pi^2*(2*m*\[Nu] + LDot[q, q])*
  LTensor[F, Pi]^2)
(****	 Diagramm[44]	****)
T2[44]:=-(m^3*(2*LTensor[c, 6] + \[Tau]3*LTensor[c, 7])*LTensor[g, A]^2*
   ((2*m*\[Nu] + LDot[q, q])*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] + 
    (2*m*\[Nu] + LDot[q, q])*PVB[0, 1, m^2, M, m] + 
    2*m*\[Nu]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] + 
    LDot[q, q]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] - 
    2*m*\[Nu]*LDot[q, q]*PVC[0, 1, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
      LDot[q, q], M, m, M] - LDot[q, q]^2*PVC[0, 1, 0, m^2, 
      m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M] + 
    4*m^2*\[Nu]^2*PVC[0, 2, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], 
      M, m, M] - 4*m^2*LDot[q, q]*PVC[0, 2, 0, m^2, 
      m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M] + 
    2*m*\[Nu]*LDot[q, q]*PVC[0, 2, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
      LDot[q, q], M, m, M]))/(32*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*
  LTensor[F, Pi]^2)
(****	 Diagramm[44]	****)
T1Elastic[44]:=-(m*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
   (-2*PVA[0, M] + 4*m^2*PVB[0, 0, m^2, m, M] - 4*m^2*PVB[0, 0, m^2, M, m] + 
    3*LDot[q, q]*PVB[0, 0, LDot[q, q], M, M] + 8*m^2*PVB[0, 1, m^2, m, M] + 
    8*LDot[q, q]*PVB[0, 1, LDot[q, q], M, M] + 
    4*LDot[q, q]*PVB[0, 2, LDot[q, q], M, M] + 4*m^2*LDot[q, q]*
     PVC[0, 0, 0, m^2, m^2, LDot[q, q], M, m, M] + 
    16*m^2*LDot[q, q]*PVC[0, 0, 1, m^2, m^2, LDot[q, q], M, m, M] + 
    16*m^2*LDot[q, q]*PVC[0, 0, 2, m^2, m^2, LDot[q, q], M, m, M]))/
 (128*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[44]	****)
T2Elastic[44]:=(m^5*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
  PVC[0, 2, 0, m^2, m^2, LDot[q, q], M, m, M])/
 (8*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[45]	****)
T1[45]:=(m*((-2 + 6*\[Tau]3)*LTensor[c, 6] - (-3 + \[Tau]3)*LTensor[c, 7])*
  LTensor[g, A]^2*(-PVA[0, m] - M^2*PVB[0, 0, m^2, M, m] + 
   4*m^2*PVB[0, 0, LDot[q, q], m, m] + 
   2*m*\[Nu]*PVB[0, 0, LDot[q, q], m, m] + 
   LDot[q, q]*PVB[0, 0, LDot[q, q], m, m] + 
   6*m^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   2*m*\[Nu]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   LDot[q, q]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   4*m^2*M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m] + 2*m*M^2*\[Nu]*PVC[0, 0, 0, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   M^2*LDot[q, q]*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 16*m^3*\[Nu]*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 
   4*m^2*\[Nu]^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 8*m^2*LDot[q, q]*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 2*m*\[Nu]*LDot[q, q]*
    PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 
   8*m^2*\[Nu]^2*PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 8*m^2*LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 4*m*\[Nu]*LDot[q, q]*
    PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m]))/
 (256*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[45]	****)
T2[45]:=(m^3*((-2 + 6*\[Tau]3)*LTensor[c, 6] - (-3 + \[Tau]3)*LTensor[c, 7])*
  LTensor[g, A]^2*(2*PVA[0, m] - 2*PVA[0, M] + M^2*PVB[0, 0, m^2, M, m] - 
   2*m*\[Nu]*PVB[0, 0, m^2, M, m] - LDot[q, q]*PVB[0, 0, m^2, M, m] + 
   M^2*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   4*m*\[Nu]*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   2*LDot[q, q]*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   2*m^2*PVB[0, 1, m^2, M, m] - 2*m*\[Nu]*PVB[0, 1, m^2, M, m] - 
   LDot[q, q]*PVB[0, 1, m^2, M, m] + 
   2*m^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   6*m*\[Nu]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   3*LDot[q, q]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   4*m^2*\[Nu]^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 4*m*\[Nu]*LDot[q, q]*PVC[0, 0, 0, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   LDot[q, q]^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 8*m^2*\[Nu]^2*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 6*m*\[Nu]*LDot[q, q]*
    PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   LDot[q, q]^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 4*m^2*\[Nu]^2*PVC[0, 0, 2, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 
   4*m^2*LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 2*m*\[Nu]*LDot[q, q]*
    PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   8*m^2*\[Nu]^2*PVC[0, 1, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 6*m*\[Nu]*LDot[q, q]*PVC[0, 1, 0, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   LDot[q, q]^2*PVC[0, 1, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 8*m^2*\[Nu]^2*PVC[0, 1, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 
   8*m^2*LDot[q, q]*PVC[0, 1, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 4*m*\[Nu]*LDot[q, q]*
    PVC[0, 1, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   4*m^2*\[Nu]^2*PVC[0, 2, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] - 4*m^2*LDot[q, q]*PVC[0, 2, 0, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 2*m*\[Nu]*LDot[q, q]*
    PVC[0, 2, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m]))/
 (128*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[45]	****)
T1Elastic[45]:=-(m*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
   (PVA[0, m] + M^2*PVB[0, 0, m^2, M, m] - 
    2*m^2*(2*PVB[0, 0, LDot[q, q], m, m] + 3*PVB[0, 1, m^2, M, m] + 
      2*M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2, M, m, m] + 
      4*LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], m^2, M, m, m])))/
 (128*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[45]	****)
T2Elastic[45]:=(m^3*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
  (PVA[0, m] - PVA[0, M] + M^2*PVB[0, 0, m^2, M, m] + 
   2*m^2*PVB[0, 1, m^2, M, m] - 2*m^2*LDot[q, q]*
    PVC[0, 0, 2, m^2, LDot[q, q], m^2, M, m, m] - 
   4*m^2*LDot[q, q]*PVC[0, 1, 1, m^2, LDot[q, q], m^2, M, m, m] - 
   2*m^2*LDot[q, q]*PVC[0, 2, 0, m^2, LDot[q, q], m^2, M, m, m]))/
 (32*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[46]	****)
T1[46]:=(m*(1 + \[Tau]3)*(2*LTensor[c, 6] - 3*LTensor[c, 7])*LTensor[g, A]^2*
  (-PVA[0, m] - M^2*PVB[0, 0, m^2, M, m] - 
   4*m^2*PVB[0, 0, LDot[q, q], m, m] + 
   2*m*\[Nu]*PVB[0, 0, LDot[q, q], m, m] + 
   LDot[q, q]*PVB[0, 0, LDot[q, q], m, m] + 
   4*m*\[Nu]*PVB[0, 1, LDot[q, q], m, m] + 
   2*LDot[q, q]*PVB[0, 1, LDot[q, q], m, m] - 
   6*m^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
   2*m*\[Nu]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
   LDot[q, q]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
   4*m^2*M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m] + 2*m*M^2*\[Nu]*PVC[0, 0, 0, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   M^2*LDot[q, q]*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] - 16*m^3*\[Nu]*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   4*m*M^2*\[Nu]*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 4*m^2*\[Nu]^2*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 
   8*m^2*LDot[q, q]*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   2*M^2*LDot[q, q]*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 2*m*\[Nu]*LDot[q, q]*
    PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   8*m^2*\[Nu]^2*PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] - 8*m^2*LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 4*m*\[Nu]*LDot[q, q]*
    PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m]))/
 (256*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[46]	****)
T2[46]:=-(m^3*(1 + \[Tau]3)*(2*LTensor[c, 6] - 3*LTensor[c, 7])*LTensor[g, A]^2*
   (2*PVA[0, m] - 2*PVA[0, M] + M^2*PVB[0, 0, m^2, M, m] - 
    2*m*\[Nu]*PVB[0, 0, m^2, M, m] - LDot[q, q]*PVB[0, 0, m^2, M, m] + 
    M^2*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    4*m*\[Nu]*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    2*LDot[q, q]*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    2*m^2*PVB[0, 1, m^2, M, m] - 2*m*\[Nu]*PVB[0, 1, m^2, M, m] - 
    LDot[q, q]*PVB[0, 1, m^2, M, m] + 
    2*m^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    6*m*\[Nu]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    3*LDot[q, q]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    4*m^2*\[Nu]^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
      M, m, m] + 4*m*\[Nu]*LDot[q, q]*PVC[0, 0, 0, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    LDot[q, q]^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
      M, m, m] + 8*m^2*\[Nu]^2*PVC[0, 0, 1, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 6*m*\[Nu]*LDot[q, q]*
     PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    LDot[q, q]^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
      M, m, m] + 4*m^2*\[Nu]^2*PVC[0, 0, 2, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 4*m^2*LDot[q, q]*
     PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    2*m*\[Nu]*LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    8*m^2*\[Nu]^2*PVC[0, 1, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
      M, m, m] + 6*m*\[Nu]*LDot[q, q]*PVC[0, 1, 0, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    LDot[q, q]^2*PVC[0, 1, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
      M, m, m] + 8*m^2*\[Nu]^2*PVC[0, 1, 1, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 8*m^2*LDot[q, q]*
     PVC[0, 1, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    4*m*\[Nu]*LDot[q, q]*PVC[0, 1, 1, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    4*m^2*\[Nu]^2*PVC[0, 2, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
      M, m, m] - 4*m^2*LDot[q, q]*PVC[0, 2, 0, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 2*m*\[Nu]*LDot[q, q]*
     PVC[0, 2, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m]))/
 (128*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[46]	****)
T1Elastic[46]:=-(m*(1 + \[Tau]3)*(2*LTensor[c, 6] - 3*LTensor[c, 7])*LTensor[g, A]^2*
   (PVA[0, m] + M^2*PVB[0, 0, m^2, M, m] + 
    2*m^2*(2*PVB[0, 0, LDot[q, q], m, m] + 3*PVB[0, 1, m^2, M, m] + 
      2*M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2, M, m, m] + 
      4*LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], m^2, M, m, m])))/
 (256*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[46]	****)
T2Elastic[46]:=(m^3*(1 + \[Tau]3)*(2*LTensor[c, 6] - 3*LTensor[c, 7])*LTensor[g, A]^2*
  (-PVA[0, m] + PVA[0, M] - M^2*PVB[0, 0, m^2, M, m] - 
   2*m^2*PVB[0, 1, m^2, M, m] + 2*m^2*LDot[q, q]*
    PVC[0, 0, 2, m^2, LDot[q, q], m^2, M, m, m] + 
   4*m^2*LDot[q, q]*PVC[0, 1, 1, m^2, LDot[q, q], m^2, M, m, m] + 
   2*m^2*LDot[q, q]*PVC[0, 2, 0, m^2, LDot[q, q], m^2, M, m, m]))/
 (64*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[47]	****)
T1[47]:=(m*((-2 + 6*\[Tau]3)*LTensor[c, 6] - (-3 + \[Tau]3)*LTensor[c, 7])*
  LTensor[g, A]^2*(-PVA[0, m] - M^2*PVB[0, 0, m^2, M, m] + 
   4*m^2*PVB[0, 0, LDot[q, q], m, m] + 
   2*m*\[Nu]*PVB[0, 0, LDot[q, q], m, m] + 
   LDot[q, q]*PVB[0, 0, LDot[q, q], m, m] + 
   6*m^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   2*m*\[Nu]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   LDot[q, q]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   4*m^2*M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m] + 2*m*M^2*\[Nu]*PVC[0, 0, 0, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   M^2*LDot[q, q]*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 16*m^3*\[Nu]*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 
   4*m^2*\[Nu]^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 8*m^2*LDot[q, q]*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 2*m*\[Nu]*LDot[q, q]*
    PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 
   8*m^2*\[Nu]^2*PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 8*m^2*LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 4*m*\[Nu]*LDot[q, q]*
    PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m]))/
 (256*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[47]	****)
T2[47]:=(m^3*((-2 + 6*\[Tau]3)*LTensor[c, 6] - (-3 + \[Tau]3)*LTensor[c, 7])*
  LTensor[g, A]^2*(2*PVA[0, m] - 2*PVA[0, M] + M^2*PVB[0, 0, m^2, M, m] - 
   2*m*\[Nu]*PVB[0, 0, m^2, M, m] - LDot[q, q]*PVB[0, 0, m^2, M, m] + 
   M^2*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   4*m*\[Nu]*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   2*LDot[q, q]*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   2*m^2*PVB[0, 1, m^2, M, m] - 2*m*\[Nu]*PVB[0, 1, m^2, M, m] - 
   LDot[q, q]*PVB[0, 1, m^2, M, m] + 
   2*m^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   6*m*\[Nu]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   3*LDot[q, q]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   4*m^2*\[Nu]^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 4*m*\[Nu]*LDot[q, q]*PVC[0, 0, 0, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   LDot[q, q]^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 8*m^2*\[Nu]^2*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 6*m*\[Nu]*LDot[q, q]*
    PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   LDot[q, q]^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 4*m^2*\[Nu]^2*PVC[0, 0, 2, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 
   4*m^2*LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 2*m*\[Nu]*LDot[q, q]*
    PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   8*m^2*\[Nu]^2*PVC[0, 1, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 6*m*\[Nu]*LDot[q, q]*PVC[0, 1, 0, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   LDot[q, q]^2*PVC[0, 1, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 8*m^2*\[Nu]^2*PVC[0, 1, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 
   8*m^2*LDot[q, q]*PVC[0, 1, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 4*m*\[Nu]*LDot[q, q]*
    PVC[0, 1, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   4*m^2*\[Nu]^2*PVC[0, 2, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] - 4*m^2*LDot[q, q]*PVC[0, 2, 0, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 2*m*\[Nu]*LDot[q, q]*
    PVC[0, 2, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m]))/
 (128*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[47]	****)
T1Elastic[47]:=-(m*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
   (PVA[0, m] + M^2*PVB[0, 0, m^2, M, m] - 
    2*m^2*(2*PVB[0, 0, LDot[q, q], m, m] + 3*PVB[0, 1, m^2, M, m] + 
      2*M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2, M, m, m] + 
      4*LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], m^2, M, m, m])))/
 (128*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[47]	****)
T2Elastic[47]:=(m^3*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
  (PVA[0, m] - PVA[0, M] + M^2*PVB[0, 0, m^2, M, m] + 
   2*m^2*PVB[0, 1, m^2, M, m] - 2*m^2*LDot[q, q]*
    PVC[0, 0, 2, m^2, LDot[q, q], m^2, M, m, m] - 
   4*m^2*LDot[q, q]*PVC[0, 1, 1, m^2, LDot[q, q], m^2, M, m, m] - 
   2*m^2*LDot[q, q]*PVC[0, 2, 0, m^2, LDot[q, q], m^2, M, m, m]))/
 (32*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[48]	****)
T1[48]:=(m*(1 + \[Tau]3)*(2*LTensor[c, 6] - 3*LTensor[c, 7])*LTensor[g, A]^2*
  (-PVA[0, m] - M^2*PVB[0, 0, m^2, M, m] - 
   4*m^2*PVB[0, 0, LDot[q, q], m, m] + 
   2*m*\[Nu]*PVB[0, 0, LDot[q, q], m, m] + 
   LDot[q, q]*PVB[0, 0, LDot[q, q], m, m] + 
   4*m*\[Nu]*PVB[0, 1, LDot[q, q], m, m] + 
   2*LDot[q, q]*PVB[0, 1, LDot[q, q], m, m] - 
   6*m^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
   2*m*\[Nu]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
   LDot[q, q]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
   4*m^2*M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m] + 2*m*M^2*\[Nu]*PVC[0, 0, 0, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   M^2*LDot[q, q]*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] - 16*m^3*\[Nu]*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   4*m*M^2*\[Nu]*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 4*m^2*\[Nu]^2*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 
   8*m^2*LDot[q, q]*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   2*M^2*LDot[q, q]*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 2*m*\[Nu]*LDot[q, q]*
    PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   8*m^2*\[Nu]^2*PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] - 8*m^2*LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 4*m*\[Nu]*LDot[q, q]*
    PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m]))/
 (256*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[48]	****)
T2[48]:=-(m^3*(1 + \[Tau]3)*(2*LTensor[c, 6] - 3*LTensor[c, 7])*LTensor[g, A]^2*
   (2*PVA[0, m] - 2*PVA[0, M] + M^2*PVB[0, 0, m^2, M, m] - 
    2*m*\[Nu]*PVB[0, 0, m^2, M, m] - LDot[q, q]*PVB[0, 0, m^2, M, m] + 
    M^2*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    4*m*\[Nu]*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    2*LDot[q, q]*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    2*m^2*PVB[0, 1, m^2, M, m] - 2*m*\[Nu]*PVB[0, 1, m^2, M, m] - 
    LDot[q, q]*PVB[0, 1, m^2, M, m] + 
    2*m^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    6*m*\[Nu]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    3*LDot[q, q]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    4*m^2*\[Nu]^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
      M, m, m] + 4*m*\[Nu]*LDot[q, q]*PVC[0, 0, 0, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    LDot[q, q]^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
      M, m, m] + 8*m^2*\[Nu]^2*PVC[0, 0, 1, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 6*m*\[Nu]*LDot[q, q]*
     PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    LDot[q, q]^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
      M, m, m] + 4*m^2*\[Nu]^2*PVC[0, 0, 2, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 4*m^2*LDot[q, q]*
     PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    2*m*\[Nu]*LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    8*m^2*\[Nu]^2*PVC[0, 1, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
      M, m, m] + 6*m*\[Nu]*LDot[q, q]*PVC[0, 1, 0, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    LDot[q, q]^2*PVC[0, 1, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
      M, m, m] + 8*m^2*\[Nu]^2*PVC[0, 1, 1, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 8*m^2*LDot[q, q]*
     PVC[0, 1, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    4*m*\[Nu]*LDot[q, q]*PVC[0, 1, 1, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    4*m^2*\[Nu]^2*PVC[0, 2, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
      M, m, m] - 4*m^2*LDot[q, q]*PVC[0, 2, 0, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 2*m*\[Nu]*LDot[q, q]*
     PVC[0, 2, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m]))/
 (128*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[48]	****)
T1Elastic[48]:=-(m*(1 + \[Tau]3)*(2*LTensor[c, 6] - 3*LTensor[c, 7])*LTensor[g, A]^2*
   (PVA[0, m] + M^2*PVB[0, 0, m^2, M, m] + 
    2*m^2*(2*PVB[0, 0, LDot[q, q], m, m] + 3*PVB[0, 1, m^2, M, m] + 
      2*M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2, M, m, m] + 
      4*LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], m^2, M, m, m])))/
 (256*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[48]	****)
T2Elastic[48]:=(m^3*(1 + \[Tau]3)*(2*LTensor[c, 6] - 3*LTensor[c, 7])*LTensor[g, A]^2*
  (-PVA[0, m] + PVA[0, M] - M^2*PVB[0, 0, m^2, M, m] - 
   2*m^2*PVB[0, 1, m^2, M, m] + 2*m^2*LDot[q, q]*
    PVC[0, 0, 2, m^2, LDot[q, q], m^2, M, m, m] + 
   4*m^2*LDot[q, q]*PVC[0, 1, 1, m^2, LDot[q, q], m^2, M, m, m] + 
   2*m^2*LDot[q, q]*PVC[0, 2, 0, m^2, LDot[q, q], m^2, M, m, m]))/
 (64*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[49]	****)
T1[49]:=-(m*(2*LTensor[c, 6] + \[Tau]3*LTensor[c, 7])*LTensor[g, A]^2*
   (PVA[0, m] + M^2*PVB[0, 0, m^2, M, m]))/(64*Pi^2*(2*m*\[Nu] + LDot[q, q])*
  LTensor[F, Pi]^2)
(****	 Diagramm[49]	****)
T2[49]:=0
(****	 Diagramm[49]	****)
T1Elastic[49]:=-(m*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
   (PVA[0, m] + M^2*PVB[0, 0, m^2, M, m]))/(64*Pi^2*(2*m*\[Nu] + LDot[q, q])*
  LTensor[F, Pi]^2)
(****	 Diagramm[49]	****)
T2Elastic[49]:=0
(****	 Diagramm[50]	****)
T1[50]:=-(m*(2*LTensor[c, 6] + \[Tau]3*LTensor[c, 7])*LTensor[g, A]^2*
   (PVA[0, m] + M^2*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    (2*m*\[Nu] + LDot[q, q])*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m]))/
 (64*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[50]	****)
T2[50]:=0
(****	 Diagramm[50]	****)
T1Elastic[50]:=-(m*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
   (PVA[0, m] + M^2*PVB[0, 0, m^2, M, m]))/(64*Pi^2*(2*m*\[Nu] + LDot[q, q])*
  LTensor[F, Pi]^2)
(****	 Diagramm[50]	****)
T2Elastic[50]:=0
(****	 Diagramm[51]	****)
T1[51]:=-(m*(2*LTensor[c, 6] + \[Tau]3*LTensor[c, 7])*LTensor[g, A]^2*
   (PVA[0, m] + M^2*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    (2*m*\[Nu] + LDot[q, q])*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m]))/
 (64*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[51]	****)
T2[51]:=0
(****	 Diagramm[51]	****)
T1Elastic[51]:=-(m*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
   (PVA[0, m] + M^2*PVB[0, 0, m^2, M, m]))/(64*Pi^2*(2*m*\[Nu] + LDot[q, q])*
  LTensor[F, Pi]^2)
(****	 Diagramm[51]	****)
T2Elastic[51]:=0
(****	 Diagramm[52]	****)
T1[52]:=-(m*(2*LTensor[c, 6] + \[Tau]3*LTensor[c, 7])*LTensor[g, A]^2*
   (PVA[0, m] + M^2*PVB[0, 0, m^2, M, m]))/(64*Pi^2*(2*m*\[Nu] + LDot[q, q])*
  LTensor[F, Pi]^2)
(****	 Diagramm[52]	****)
T2[52]:=0
(****	 Diagramm[52]	****)
T1Elastic[52]:=-(m*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
   (PVA[0, m] + M^2*PVB[0, 0, m^2, M, m]))/(64*Pi^2*(2*m*\[Nu] + LDot[q, q])*
  LTensor[F, Pi]^2)
(****	 Diagramm[52]	****)
T2Elastic[52]:=0
(****	 Diagramm[53]	****)
T1[53]:=(m*(2*\[Tau]3*LTensor[c, 6] + LTensor[c, 7])*PVB[1, 0, LDot[q, q], M, M])/
 (16*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[53]	****)
T2[53]:=0
(****	 Diagramm[53]	****)
T1Elastic[53]:=(m*(2*\[Tau]3*LTensor[c, 6] + LTensor[c, 7])*PVB[1, 0, LDot[q, q], M, M])/
 (16*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[53]	****)
T2Elastic[53]:=0
(****	 Diagramm[54]	****)
T1[54]:=(-3*m*(1 + \[Tau]3)*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
  (-2*(m*(3*m + 2*\[Nu]) + LDot[q, q])*PVA[0, m] - 
   M^2*(2*m*(2*m + \[Nu]) + LDot[q, q])*
    PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   (2*m*(m + \[Nu]) + LDot[q, q])*
    (M^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
     2*((m^2 + 2*m*\[Nu] + LDot[q, q])*PVB[0, 2, m^2 + 2*m*\[Nu] + 
          LDot[q, q], M, m] + PVB[1, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, 
        m]))))/(256*Pi^2*(2*m*\[Nu] + LDot[q, q])^2*LTensor[F, Pi]^2)
(****	 Diagramm[54]	****)
T2[54]:=0
(****	 Diagramm[54]	****)
T1Elastic[54]:=(-3*m^3*(1 + \[Tau]3)*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
  (-3*PVA[0, m] - 2*M^2*PVB[0, 0, m^2, M, m] + M^2*PVB[0, 1, m^2, M, m] + 
   2*m^2*PVB[0, 2, m^2, M, m] + 2*PVB[1, 0, m^2, M, m]))/
 (128*Pi^2*(2*m*\[Nu] + LDot[q, q])^2*LTensor[F, Pi]^2)
(****	 Diagramm[54]	****)
T2Elastic[54]:=0
(****	 Diagramm[55]	****)
T1[55]:=(m*(1 + \[Tau]3)*LTensor[c, 4]*PVB[1, 0, LDot[q, q], M, M])/
 (32*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[55]	****)
T2[55]:=0
(****	 Diagramm[55]	****)
T1Elastic[55]:=(m*(1 + \[Tau]3)*LTensor[c, 4]*PVB[1, 0, LDot[q, q], M, M])/
 (32*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[55]	****)
T2Elastic[55]:=0
(****	 Diagramm[56]	****)
T1[56]:=(m*(1 + \[Tau]3)*LTensor[c, 4]*PVB[1, 0, LDot[q, q], M, M])/
 (32*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[56]	****)
T2[56]:=0
(****	 Diagramm[56]	****)
T1Elastic[56]:=(m*(1 + \[Tau]3)*LTensor[c, 4]*PVB[1, 0, LDot[q, q], M, M])/
 (32*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[56]	****)
T2Elastic[56]:=0
(****	 Diagramm[57]	****)
T1[57]:=((1 + \[Tau]3)*(m^2*LTensor[c, 6]*PVA[0, M] + 3*LTensor[c, 2]*PVA[1, M]))/
 (32*m*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[57]	****)
T2[57]:=(-3*m*(1 + \[Tau]3)*LTensor[c, 2]*PVA[1, M])/
 (8*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[57]	****)
T1Elastic[57]:=((1 + \[Tau]3)*(m^2*LTensor[c, 6]*PVA[0, M] + 3*LTensor[c, 2]*PVA[1, M]))/
 (32*m*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[57]	****)
T2Elastic[57]:=(-3*m*(1 + \[Tau]3)*LTensor[c, 2]*PVA[1, M])/
 (8*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[58]	****)
T1[58]:=((1 + \[Tau]3)*(m^2*LTensor[c, 6]*PVA[0, M] + 3*LTensor[c, 2]*PVA[1, M]))/
 (32*m*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[58]	****)
T2[58]:=(-3*m*(1 + \[Tau]3)*LTensor[c, 2]*PVA[1, M])/
 (8*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[58]	****)
T1Elastic[58]:=((1 + \[Tau]3)*(m^2*LTensor[c, 6]*PVA[0, M] + 3*LTensor[c, 2]*PVA[1, M]))/
 (32*m*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[58]	****)
T2Elastic[58]:=(-3*m*(1 + \[Tau]3)*LTensor[c, 2]*PVA[1, M])/
 (8*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[59]	****)
T1[59]:=-(m*(2*\[Tau]3*LTensor[c, 6] + LTensor[c, 7])*PVA[0, M])/
 (32*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[59]	****)
T2[59]:=0
(****	 Diagramm[59]	****)
T1Elastic[59]:=-(m*(2*\[Tau]3*LTensor[c, 6] + LTensor[c, 7])*PVA[0, M])/
 (32*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[59]	****)
T2Elastic[59]:=0
(****	 Diagramm[60]	****)
T1[60]:=-(m*(2*\[Tau]3*LTensor[c, 6] + LTensor[c, 7])*PVA[0, M])/
 (32*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[60]	****)
T2[60]:=0
(****	 Diagramm[60]	****)
T1Elastic[60]:=-(m*(2*\[Tau]3*LTensor[c, 6] + LTensor[c, 7])*PVA[0, M])/
 (32*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[60]	****)
T2Elastic[60]:=0
(****	 Diagramm[61]	****)
T1[61]:=(-3*m*(1 + \[Tau]3)*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
  (-2*(m*(3*m + 2*\[Nu]) + LDot[q, q])*PVA[0, m] - 
   M^2*(2*m*(2*m + \[Nu]) + LDot[q, q])*
    PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   (2*m*(m + \[Nu]) + LDot[q, q])*
    (M^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
     2*((m^2 + 2*m*\[Nu] + LDot[q, q])*PVB[0, 2, m^2 + 2*m*\[Nu] + 
          LDot[q, q], M, m] + PVB[1, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, 
        m]))))/(256*Pi^2*(2*m*\[Nu] + LDot[q, q])^2*LTensor[F, Pi]^2)
(****	 Diagramm[61]	****)
T2[61]:=0
(****	 Diagramm[61]	****)
T1Elastic[61]:=(-3*m^3*(1 + \[Tau]3)*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
  (-3*PVA[0, m] - 2*M^2*PVB[0, 0, m^2, M, m] + M^2*PVB[0, 1, m^2, M, m] + 
   2*m^2*PVB[0, 2, m^2, M, m] + 2*PVB[1, 0, m^2, M, m]))/
 (128*Pi^2*(2*m*\[Nu] + LDot[q, q])^2*LTensor[F, Pi]^2)
(****	 Diagramm[61]	****)
T2Elastic[61]:=0
(****	 Diagramm[62]	****)
T1[62]:=(m*(2*\[Tau]3*LTensor[c, 6] + LTensor[c, 7])*PVB[1, 0, LDot[q, q], M, M])/
 (16*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[62]	****)
T2[62]:=0
(****	 Diagramm[62]	****)
T1Elastic[62]:=(m*(2*\[Tau]3*LTensor[c, 6] + LTensor[c, 7])*PVB[1, 0, LDot[q, q], M, M])/
 (16*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[62]	****)
T2Elastic[62]:=0
(****	 Diagramm[63]	****)
T1[63]:=0
(****	 Diagramm[63]	****)
T2[63]:=(3*m*(1 + \[Tau]3)*(-2*m^2*M^2*LTensor[c, 1]*PVA[0, M] + 
   ((m^2 + 2*m*\[Nu] + LDot[q, q])*LTensor[c, 2] + Dim*m^2*LTensor[c, 3])*
    PVA[1, M]))/(8*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])^2*
  LTensor[F, Pi]^2)
(****	 Diagramm[63]	****)
T1Elastic[63]:=0
(****	 Diagramm[63]	****)
T2Elastic[63]:=0
(****	 Diagramm[64]	****)
T1[64]:=-(m*(2*LTensor[c, 3]*(PVB[0, 0, LDot[q, q], M, M] + 
      4*PVB[0, 1, LDot[q, q], M, M] + 4*PVB[0, 2, LDot[q, q], M, M] + 
      M^2*PVB[0, 0, LDot[q, q], M, M, Weights -> {2, 1}] + 
      4*M^2*PVB[0, 1, LDot[q, q], M, M, Weights -> {2, 1}] + 
      4*M^2*PVB[0, 2, LDot[q, q], M, M, Weights -> {2, 1}]) - 
    4*M^2*LTensor[c, 1]*(PVB[0, 0, LDot[q, q], M, M, Weights -> {2, 1}] + 
      4*(PVB[0, 1, LDot[q, q], M, M, Weights -> {2, 1}] + 
        PVB[0, 2, LDot[q, q], M, M, Weights -> {2, 1}])) + 
    LTensor[c, 2]*(-(\[Nu]^2*(-1 + \[Tau]3)*PVB[0, 2, LDot[q, q], M, M, 
         Weights -> {2, 1}]) - 4*\[Nu]^2*(-1 + \[Tau]3)*
       PVB[0, 3, LDot[q, q], M, M, Weights -> {2, 1}] + 
      4*\[Nu]^2*PVB[0, 4, LDot[q, q], M, M, Weights -> {2, 1}] - 
      4*\[Nu]^2*\[Tau]3*PVB[0, 4, LDot[q, q], M, M, Weights -> {2, 1}] + 
      2*PVB[1, 0, LDot[q, q], M, M, Weights -> {2, 1}] + 
      8*PVB[1, 1, LDot[q, q], M, M, Weights -> {2, 1}] + 
      8*PVB[1, 2, LDot[q, q], M, M, Weights -> {2, 1}])))/
 (8*Pi^2*LTensor[F, Pi]^2)
(****	 Diagramm[64]	****)
T2[64]:=(2*m*LTensor[c, 2]*PVB[2, 0, LDot[q, q], M, M, Weights -> {2, 1}])/
 (Pi^2*LDot[q, q]*LTensor[F, Pi]^2)
(****	 Diagramm[64]	****)
T1Elastic[64]:=0
(****	 Diagramm[64]	****)
T2Elastic[64]:=0
(****	 Diagramm[65]	****)
T1[65]:=-(m*LTensor[c, 3]*(PVB[0, 0, LDot[q, q], M, M] - 
    4*PVB[0, 2, LDot[q, q], M, M]))/(8*Pi^2*LTensor[F, Pi]^2)
(****	 Diagramm[65]	****)
T2[65]:=-(m*LTensor[c, 2]*PVB[1, 0, LDot[q, q], M, M])/
 (2*Pi^2*LDot[q, q]*LTensor[F, Pi]^2)
(****	 Diagramm[65]	****)
T1Elastic[65]:=0
(****	 Diagramm[65]	****)
T2Elastic[65]:=0
(****	 Diagramm[66]	****)
T1[66]:=0
(****	 Diagramm[66]	****)
T2[66]:=0
(****	 Diagramm[66]	****)
T1Elastic[66]:=0
(****	 Diagramm[66]	****)
T2Elastic[66]:=0
(****	 Diagramm[67]	****)
T1[67]:=0
(****	 Diagramm[67]	****)
T2[67]:=(m*LTensor[c, 2]*PVA[0, M])/(4*Pi^2*LDot[q, q]*LTensor[F, Pi]^2)
(****	 Diagramm[67]	****)
T1Elastic[67]:=0
(****	 Diagramm[67]	****)
T2Elastic[67]:=0
(****	 Diagramm[1]	****)
T1[1]:=0
(****	 Diagramm[1]	****)
T2[1]:=(m^2*(1 + \[Tau]3))/(LDot[q, q]*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[1]	****)
T1Elastic[1]:=0
(****	 Diagramm[1]	****)
T2Elastic[1]:=(m^2*(1 + \[Tau]3))/(2*m*\[Nu]*LDot[q, q] + LDot[q, q]^2)
(****	 Diagramm[2]	****)
T1[2]:=(m*(1 + \[Tau]3)*(2*LTensor[c, 6] + LTensor[c, 7]))/
 (4*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[2]	****)
T2[2]:=0
(****	 Diagramm[2]	****)
T1Elastic[2]:=(m*(1 + \[Tau]3)*(2*LTensor[c, 6] + LTensor[c, 7]))/
 (4*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[2]	****)
T2Elastic[2]:=0
(****	 Diagramm[3]	****)
T1[3]:=(m*(1 + \[Tau]3)*(2*LTensor[c, 6] + LTensor[c, 7]))/
 (4*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[3]	****)
T2[3]:=0
(****	 Diagramm[3]	****)
T1Elastic[3]:=(m*(1 + \[Tau]3)*(2*LTensor[c, 6] + LTensor[c, 7]))/
 (4*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[3]	****)
T2Elastic[3]:=0
(****	 Diagramm[4]	****)
T1[4]:=-(m*\[Nu]*(1 + \[Tau]3)*(LTensor[d, 6] + 2*LTensor[d, 7]))/
 (2*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[4]	****)
T2[4]:=-((m^2*(1 + \[Tau]3)*(LTensor[d, 6] + 2*LTensor[d, 7]))/
  (2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[4]	****)
T1Elastic[4]:=((1 + \[Tau]3)*LDot[q, q]*(LTensor[d, 6] + 2*LTensor[d, 7]))/
 (4*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[4]	****)
T2Elastic[4]:=-((m^2*(1 + \[Tau]3)*(LTensor[d, 6] + 2*LTensor[d, 7]))/
  (2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[5]	****)
T1[5]:=-(m*\[Nu]*(1 + \[Tau]3)*(LTensor[d, 6] + 2*LTensor[d, 7]))/
 (2*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[5]	****)
T2[5]:=-((m^2*(1 + \[Tau]3)*(LTensor[d, 6] + 2*LTensor[d, 7]))/
  (2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[5]	****)
T1Elastic[5]:=((1 + \[Tau]3)*LDot[q, q]*(LTensor[d, 6] + 2*LTensor[d, 7]))/
 (4*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[5]	****)
T2Elastic[5]:=-((m^2*(1 + \[Tau]3)*(LTensor[d, 6] + 2*LTensor[d, 7]))/
  (2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[6]	****)
T1[6]:=(m*(2*m - \[Nu])*(4*LTensor[c, 6]^2 + 4*\[Tau]3*LTensor[c, 6]*LTensor[c, 7] + 
   LTensor[c, 7]^2))/(4*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[6]	****)
T2[6]:=-(m^2*(4*LTensor[c, 6]^2 + 4*\[Tau]3*LTensor[c, 6]*LTensor[c, 7] + 
    LTensor[c, 7]^2))/(2*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[6]	****)
T1Elastic[6]:=((4*m^2 + LDot[q, q])*(4*LTensor[c, 6]^2 + 4*\[Tau]3*LTensor[c, 6]*
    LTensor[c, 7] + LTensor[c, 7]^2))/(8*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[6]	****)
T2Elastic[6]:=-(m^2*(4*LTensor[c, 6]^2 + 4*\[Tau]3*LTensor[c, 6]*LTensor[c, 7] + 
    LTensor[c, 7]^2))/(2*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[7]	****)
T1[7]:=(1 + \[Tau]3)*(LTensor[d, 6] + 2*LTensor[d, 7])
(****	 Diagramm[7]	****)
T2[7]:=0
(****	 Diagramm[7]	****)
T1Elastic[7]:=0
(****	 Diagramm[7]	****)
T2Elastic[7]:=0
(****	 Diagramm[8]	****)
T1[8]:=-(m*LTensor[g, A]^2*(\[Nu]*PVB[0, 1, LDot[q, q], M, M, Weights -> {2, 1}] + 
    4*\[Nu]*PVB[0, 2, LDot[q, q], M, M, Weights -> {2, 1}] + 
    4*\[Nu]*PVB[0, 3, LDot[q, q], M, M, Weights -> {2, 1}] + 
    2*m*PVC[0, 0, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, 
      M] + 8*m*PVC[0, 0, 1, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, 
      m, M] + 8*m*PVC[0, 0, 2, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], 
      M, m, M] + 2*m*M^2*PVC[0, 0, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
      LDot[q, q], M, m, M, Weights -> {2, 1, 1}] + 
    8*m*M^2*PVC[0, 0, 1, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, 
      M, Weights -> {2, 1, 1}] + 8*m*M^2*PVC[0, 0, 2, m^2, 
      m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M, 
      Weights -> {2, 1, 1}]))/(32*Pi^2*LTensor[F, Pi]^2)
(****	 Diagramm[8]	****)
T2[8]:=(m^4*LTensor[g, A]^2*(PVC[0, 2, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
    LDot[q, q], M, m, M] + M^2*PVC[0, 2, 0, m^2, m^2 + 2*m*\[Nu] + 
      LDot[q, q], LDot[q, q], M, m, M, Weights -> {2, 1, 1}]))/
 (4*Pi^2*LDot[q, q]*LTensor[F, Pi]^2)
(****	 Diagramm[8]	****)
T1Elastic[8]:=0
(****	 Diagramm[8]	****)
T2Elastic[8]:=0
(****	 Diagramm[9]	****)
T1[9]:=(m*(-1 + \[Tau]3)*LTensor[g, A]^2*
  (M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], M, m, m] - 
   M^2*PVC[0, 0, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M] - 
   M^2*PVC[0, 0, 0, LDot[q, q], m^2, m^2 + 2*m*\[Nu] + LDot[q, q], m, m, M] + 
   2*m*\[Nu]*PVC[0, 0, 0, LDot[q, q], m^2, m^2 + 2*m*\[Nu] + LDot[q, q], m, 
     m, M] + M^2*PVC[0, 0, 0, m^2 - 2*m*\[Nu] + LDot[q, q], m^2, LDot[q, q], 
     M, m, M] + 4*M^2*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 - 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   2*m*\[Nu]*PVC[0, 0, 1, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], M, 
     m, m] - 4*M^2*PVC[0, 0, 1, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
     LDot[q, q], M, m, M] - 4*M^2*PVC[0, 0, 1, LDot[q, q], m^2, 
     m^2 + 2*m*\[Nu] + LDot[q, q], m, m, M] + 
   6*m*\[Nu]*PVC[0, 0, 1, LDot[q, q], m^2, m^2 + 2*m*\[Nu] + LDot[q, q], m, 
     m, M] + 4*M^2*PVC[0, 0, 1, m^2 - 2*m*\[Nu] + LDot[q, q], m^2, 
     LDot[q, q], M, m, M] + 4*M^2*PVC[0, 0, 2, m^2, LDot[q, q], 
     m^2 - 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   4*m*\[Nu]*PVC[0, 0, 2, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], M, 
     m, m] - 4*M^2*PVC[0, 0, 2, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
     LDot[q, q], M, m, M] - 4*M^2*PVC[0, 0, 2, LDot[q, q], m^2, 
     m^2 + 2*m*\[Nu] + LDot[q, q], m, m, M] + 
   4*m*\[Nu]*PVC[0, 0, 2, LDot[q, q], m^2, m^2 + 2*m*\[Nu] + LDot[q, q], m, 
     m, M] + 4*M^2*PVC[0, 0, 2, m^2 - 2*m*\[Nu] + LDot[q, q], m^2, 
     LDot[q, q], M, m, M] - 4*M^2*PVC[0, 1, 0, LDot[q, q], m^2, 
     m^2 + 2*m*\[Nu] + LDot[q, q], m, m, M] + 
   6*m*\[Nu]*PVC[0, 1, 0, LDot[q, q], m^2, m^2 + 2*m*\[Nu] + LDot[q, q], m, 
     m, M] + 4*M^2*PVC[0, 1, 0, m^2 - 2*m*\[Nu] + LDot[q, q], m^2, 
     LDot[q, q], M, m, M] - 8*M^2*PVC[0, 1, 1, LDot[q, q], m^2, 
     m^2 + 2*m*\[Nu] + LDot[q, q], m, m, M] + 
   8*m*\[Nu]*PVC[0, 1, 1, LDot[q, q], m^2, m^2 + 2*m*\[Nu] + LDot[q, q], m, 
     m, M] + 8*M^2*PVC[0, 1, 1, m^2 - 2*m*\[Nu] + LDot[q, q], m^2, 
     LDot[q, q], M, m, M] - 4*M^2*PVC[0, 2, 0, LDot[q, q], m^2, 
     m^2 + 2*m*\[Nu] + LDot[q, q], m, m, M] + 
   4*m*\[Nu]*PVC[0, 2, 0, LDot[q, q], m^2, m^2 + 2*m*\[Nu] + LDot[q, q], m, 
     m, M] + 4*M^2*PVC[0, 2, 0, m^2 - 2*m*\[Nu] + LDot[q, q], m^2, 
     LDot[q, q], M, m, M]))/(64*Pi^2*\[Nu]*LTensor[F, Pi]^2)
(****	 Diagramm[9]	****)
T2[9]:=-(m^3*(1 - \[Tau]3)*LTensor[g, A]^2*
   (LDot[q, q]*PVC[0, 0, 0, LDot[q, q], m^2, m^2 + 2*m*\[Nu] + LDot[q, q], m, 
      m, M] - (2*(M^2 + m*\[Nu]) - LDot[q, q])*PVC[0, 0, 1, m^2, LDot[q, q], 
      m^2 - 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    (2*M^2 - 2*m*\[Nu] + LDot[q, q])*PVC[0, 0, 1, LDot[q, q], m^2, 
      m^2 + 2*m*\[Nu] + LDot[q, q], m, m, M] - 2*(M^2 + m*\[Nu])*
     PVC[0, 0, 2, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    2*(M^2 - m*\[Nu])*PVC[0, 0, 2, LDot[q, q], m^2, 
      m^2 + 2*m*\[Nu] + LDot[q, q], m, m, M] - 
    (2*(M^2 + m*\[Nu]) - LDot[q, q])*PVC[0, 1, 0, m^2, LDot[q, q], 
      m^2 - 2*m*\[Nu] + LDot[q, q], M, m, m] + (2*M^2 - LDot[q, q])*
     PVC[0, 1, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M] - 
    (2*M^2 - LDot[q, q])*PVC[0, 1, 0, m^2 - 2*m*\[Nu] + LDot[q, q], m^2, 
      LDot[q, q], M, m, M] - 4*(M^2 + m*\[Nu])*PVC[0, 1, 1, m^2, LDot[q, q], 
      m^2 - 2*m*\[Nu] + LDot[q, q], M, m, m] - 2*(M^2 + m*\[Nu])*
     PVC[0, 2, 0, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    2*M^2*PVC[0, 2, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, 
      M] - 2*M^2*PVC[0, 2, 0, m^2 - 2*m*\[Nu] + LDot[q, q], m^2, LDot[q, q], 
      M, m, M]))/(32*Pi^2*\[Nu]*LDot[q, q]*LTensor[F, Pi]^2)
(****	 Diagramm[9]	****)
T1Elastic[9]:=0
(****	 Diagramm[9]	****)
T2Elastic[9]:=0
(****	 Diagramm[10]	****)
T1[10]:=(m^2*(-3 + \[Tau]3)*LTensor[g, A]^2*
  (PVB[0, 1, LDot[q, q], m, m, Weights -> {2, 1}] + 
   PVB[0, 2, LDot[q, q], m, m, Weights -> {2, 1}] + 
   M^2*(PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m, 
      Weights -> {1, 2, 1}] + PVC[0, 0, 2, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m, Weights -> {1, 2, 1}])))/
 (16*Pi^2*LTensor[F, Pi]^2)
(****	 Diagramm[10]	****)
T2[10]:=-(m^2*(-3 + \[Tau]3)*LTensor[g, A]^2*
   (-PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
    PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    4*m^2*M^2*(PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
       m, m, Weights -> {1, 2, 1}] + 2*PVC[0, 0, 1, m^2, LDot[q, q], 
        m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m, Weights -> {1, 2, 1}] + 
      PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m, 
       Weights -> {1, 2, 1}] + 2*PVC[0, 1, 0, m^2, LDot[q, q], 
        m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m, Weights -> {1, 2, 1}] + 
      2*PVC[0, 1, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m, 
        Weights -> {1, 2, 1}] + PVC[0, 2, 0, m^2, LDot[q, q], 
       m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m, Weights -> {1, 2, 1}])))/
 (64*Pi^2*LDot[q, q]*LTensor[F, Pi]^2)
(****	 Diagramm[10]	****)
T1Elastic[10]:=0
(****	 Diagramm[10]	****)
T2Elastic[10]:=0
(****	 Diagramm[11]	****)
T1[11]:=-(m^2*(-1 + \[Tau]3)*LTensor[g, A]^2*
   (PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m]))/
 (16*Pi^2*LTensor[F, Pi]^2)
(****	 Diagramm[11]	****)
T2[11]:=(m^2*(-1 + \[Tau]3)*LTensor[g, A]^2*
  (-PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
   PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   2*m^2*(PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, 
      m] + PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, 
      m] + PVC[0, 1, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, 
      m] + 2*PVC[0, 1, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
       m, m] + PVC[0, 2, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
      m, m])))/(32*Pi^2*LDot[q, q]*LTensor[F, Pi]^2)
(****	 Diagramm[11]	****)
T1Elastic[11]:=0
(****	 Diagramm[11]	****)
T2Elastic[11]:=0
(****	 Diagramm[12]	****)
T1[12]:=-(m^2*(-1 + \[Tau]3)*LTensor[g, A]^2*
   (PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m]))/
 (16*Pi^2*LTensor[F, Pi]^2)
(****	 Diagramm[12]	****)
T2[12]:=(m^2*(-1 + \[Tau]3)*LTensor[g, A]^2*
  (-PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
   PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   2*m^2*(PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, 
      m] + PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, 
      m] + PVC[0, 1, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, 
      m] + 2*PVC[0, 1, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
       m, m] + PVC[0, 2, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
      m, m])))/(32*Pi^2*LDot[q, q]*LTensor[F, Pi]^2)
(****	 Diagramm[12]	****)
T1Elastic[12]:=0
(****	 Diagramm[12]	****)
T2Elastic[12]:=0
(****	 Diagramm[13]	****)
T1[13]:=(m^2*LTensor[g, A]^2*(PVC[0, 0, 1, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
    LDot[q, q], M, m, M] + 2*PVC[0, 0, 2, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
     LDot[q, q], M, m, M]))/(16*Pi^2*LTensor[F, Pi]^2)
(****	 Diagramm[13]	****)
T2[13]:=-(m^4*LTensor[g, A]^2*PVC[0, 2, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
    LDot[q, q], M, m, M])/(8*Pi^2*LDot[q, q]*LTensor[F, Pi]^2)
(****	 Diagramm[13]	****)
T1Elastic[13]:=0
(****	 Diagramm[13]	****)
T2Elastic[13]:=0
(****	 Diagramm[14]	****)
T1[14]:=(m^2*LTensor[g, A]^2*(PVC[0, 0, 1, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
    LDot[q, q], M, m, M] + 2*PVC[0, 0, 2, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
     LDot[q, q], M, m, M]))/(16*Pi^2*LTensor[F, Pi]^2)
(****	 Diagramm[14]	****)
T2[14]:=-(m^4*LTensor[g, A]^2*PVC[0, 2, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
    LDot[q, q], M, m, M])/(8*Pi^2*LDot[q, q]*LTensor[F, Pi]^2)
(****	 Diagramm[14]	****)
T1Elastic[14]:=0
(****	 Diagramm[14]	****)
T2Elastic[14]:=0
(****	 Diagramm[15]	****)
T1[15]:=0
(****	 Diagramm[15]	****)
T2[15]:=0
(****	 Diagramm[15]	****)
T1Elastic[15]:=0
(****	 Diagramm[15]	****)
T2Elastic[15]:=0
(****	 Diagramm[16]	****)
T1[16]:=0
(****	 Diagramm[16]	****)
T2[16]:=-(m^2*LTensor[g, A]^2*(PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m]))/
 (16*Pi^2*LDot[q, q]*LTensor[F, Pi]^2)
(****	 Diagramm[16]	****)
T1Elastic[16]:=0
(****	 Diagramm[16]	****)
T2Elastic[16]:=0
(****	 Diagramm[17]	****)
T1[17]:=0
(****	 Diagramm[17]	****)
T2[17]:=(-3*m^2*(1 + \[Tau]3)*LTensor[g, A]^2*
  (-2*(m*(3*m + 2*\[Nu]) + LDot[q, q])*PVA[0, m] - 
   M^2*(2*m*(2*m + \[Nu]) + LDot[q, q])*
    PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   (2*m*(m + \[Nu]) + LDot[q, q])*
    (M^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
     2*((m^2 + 2*m*\[Nu] + LDot[q, q])*PVB[0, 2, m^2 + 2*m*\[Nu] + 
          LDot[q, q], M, m] + PVB[1, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, 
        m]))))/(64*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])^2*
  LTensor[F, Pi]^2)
(****	 Diagramm[17]	****)
T1Elastic[17]:=0
(****	 Diagramm[17]	****)
T2Elastic[17]:=(-3*m^4*(1 + \[Tau]3)*LTensor[g, A]^2*(-3*PVA[0, m] - 
   2*M^2*PVB[0, 0, m^2, M, m] + M^2*PVB[0, 1, m^2, M, m] + 
   2*m^2*PVB[0, 2, m^2, M, m] + 2*PVB[1, 0, m^2, M, m]))/
 (32*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])^2*LTensor[F, Pi]^2)
(****	 Diagramm[18]	****)
T1[18]:=-(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], 
     m, M] + 2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] + 
    M^2*PVC[0, 0, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, 
      M] + 2*M^2*PVC[0, 0, 1, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], 
      M, m, M] + LDot[q, q]*PVC[0, 0, 1, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
      LDot[q, q], M, m, M] + 2*LDot[q, q]*PVC[0, 0, 2, m^2, 
      m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M]))/
 (32*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[18]	****)
T2[18]:=(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*
  (m^2*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] - 
   m^2*PVB[0, 1, m^2, M, m] + m^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], m, 
     M] + PVB[1, 0, LDot[q, q], M, M] - 
   2*m^2*M^2*PVC[0, 1, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, 
     m, M] + m^2*LDot[q, q]*PVC[0, 1, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
     LDot[q, q], M, m, M] + m^2*LDot[q, q]*PVC[0, 2, 0, m^2, 
     m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M]))/
 (16*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[18]	****)
T1Elastic[18]:=-(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(PVB[0, 0, m^2, m, M] + 
    2*PVB[0, 1, m^2, m, M] + M^2*PVC[0, 0, 0, m^2, m^2, LDot[q, q], M, m, 
      M] + 2*M^2*PVC[0, 0, 1, m^2, m^2, LDot[q, q], M, m, M] + 
    LDot[q, q]*PVC[0, 0, 1, m^2, m^2, LDot[q, q], M, m, M] + 
    2*LDot[q, q]*PVC[0, 0, 2, m^2, m^2, LDot[q, q], M, m, M]))/
 (32*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[18]	****)
T2Elastic[18]:=(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(m^2*PVB[0, 0, m^2, m, M] + 
   m^2*PVB[0, 1, m^2, m, M] - m^2*PVB[0, 1, m^2, M, m] + 
   PVB[1, 0, LDot[q, q], M, M] - 2*m^2*M^2*PVC[0, 1, 0, m^2, m^2, LDot[q, q], 
     M, m, M] + m^2*LDot[q, q]*PVC[0, 1, 0, m^2, m^2, LDot[q, q], M, m, M] + 
   m^2*LDot[q, q]*PVC[0, 2, 0, m^2, m^2, LDot[q, q], M, m, M]))/
 (16*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[19]	****)
T1[19]:=-(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], 
     m, M] + 2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] + 
    M^2*PVC[0, 0, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, 
      M] + 2*M^2*PVC[0, 0, 1, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], 
      M, m, M] + LDot[q, q]*PVC[0, 0, 1, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
      LDot[q, q], M, m, M] + 2*LDot[q, q]*PVC[0, 0, 2, m^2, 
      m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M]))/
 (32*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[19]	****)
T2[19]:=(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*
  (m^2*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] - 
   m^2*PVB[0, 1, m^2, M, m] + m^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], m, 
     M] + PVB[1, 0, LDot[q, q], M, M] - 
   2*m^2*M^2*PVC[0, 1, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, 
     m, M] + m^2*LDot[q, q]*PVC[0, 1, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
     LDot[q, q], M, m, M] + m^2*LDot[q, q]*PVC[0, 2, 0, m^2, 
     m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M]))/
 (16*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[19]	****)
T1Elastic[19]:=-(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(PVB[0, 0, m^2, m, M] + 
    2*PVB[0, 1, m^2, m, M] + M^2*PVC[0, 0, 0, m^2, m^2, LDot[q, q], M, m, 
      M] + 2*M^2*PVC[0, 0, 1, m^2, m^2, LDot[q, q], M, m, M] + 
    LDot[q, q]*PVC[0, 0, 1, m^2, m^2, LDot[q, q], M, m, M] + 
    2*LDot[q, q]*PVC[0, 0, 2, m^2, m^2, LDot[q, q], M, m, M]))/
 (32*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[19]	****)
T2Elastic[19]:=(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(m^2*PVB[0, 0, m^2, m, M] + 
   m^2*PVB[0, 1, m^2, m, M] - m^2*PVB[0, 1, m^2, M, m] + 
   PVB[1, 0, LDot[q, q], M, M] - 2*m^2*M^2*PVC[0, 1, 0, m^2, m^2, LDot[q, q], 
     M, m, M] + m^2*LDot[q, q]*PVC[0, 1, 0, m^2, m^2, LDot[q, q], M, m, M] + 
   m^2*LDot[q, q]*PVC[0, 2, 0, m^2, m^2, LDot[q, q], M, m, M]))/
 (16*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[20]	****)
T1[20]:=0
(****	 Diagramm[20]	****)
T2[20]:=(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(-PVA[0, M] + 2*m^2*PVB[0, 1, m^2, M, m]))/
 (32*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[20]	****)
T1Elastic[20]:=0
(****	 Diagramm[20]	****)
T2Elastic[20]:=-(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(PVA[0, M] - 2*m^2*PVB[0, 1, m^2, M, m]))/
 (32*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[21]	****)
T1[21]:=0
(****	 Diagramm[21]	****)
T2[21]:=-(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(PVA[0, m] + 
    M^2*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    (2*m*\[Nu] + LDot[q, q])*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m]))/
 (32*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[21]	****)
T1Elastic[21]:=0
(****	 Diagramm[21]	****)
T2Elastic[21]:=-(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(PVA[0, m] + M^2*PVB[0, 0, m^2, M, m]))/
 (32*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[22]	****)
T1[22]:=0
(****	 Diagramm[22]	****)
T2[22]:=(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(-PVA[0, M] + 2*m^2*PVB[0, 1, m^2, M, m]))/
 (32*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[22]	****)
T1Elastic[22]:=0
(****	 Diagramm[22]	****)
T2Elastic[22]:=-(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(PVA[0, M] - 2*m^2*PVB[0, 1, m^2, M, m]))/
 (32*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[23]	****)
T1[23]:=0
(****	 Diagramm[23]	****)
T2[23]:=-(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(PVA[0, m] + 
    M^2*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    (2*m*\[Nu] + LDot[q, q])*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m]))/
 (32*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[23]	****)
T1Elastic[23]:=0
(****	 Diagramm[23]	****)
T2Elastic[23]:=-(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(PVA[0, m] + M^2*PVB[0, 0, m^2, M, m]))/
 (32*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[24]	****)
T1[24]:=(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(-PVB[0, 1, LDot[q, q], m, m] + 
   PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
   M^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   2*m*\[Nu]*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m] + LDot[q, q]*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m]))/(32*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[24]	****)
T2[24]:=-(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(PVA[0, M] - (2*m*\[Nu] + LDot[q, q])*
     PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
    2*m*\[Nu]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
    LDot[q, q]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
    4*m^2*M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
      m, m] - 4*m^2*M^2*PVC[0, 0, 1, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 2*m^2*LDot[q, q]*
     PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 
    4*m^2*M^2*PVC[0, 1, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
      m, m] + 4*m^2*LDot[q, q]*PVC[0, 1, 1, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 2*m^2*LDot[q, q]*
     PVC[0, 2, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m]))/
 (64*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[24]	****)
T1Elastic[24]:=(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(PVB[0, 1, m^2, M, m] - 
   PVB[0, 1, LDot[q, q], m, m] - M^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2, M, m, 
     m] + LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], m^2, M, m, m]))/
 (32*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[24]	****)
T2Elastic[24]:=-(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(PVA[0, M] + 
    2*m^2*(-2*M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2, M, m, m] - 
      2*M^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2, M, m, m] + 
      LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], m^2, M, m, m] - 
      2*M^2*PVC[0, 1, 0, m^2, LDot[q, q], m^2, M, m, m] + 
      2*LDot[q, q]*PVC[0, 1, 1, m^2, LDot[q, q], m^2, M, m, m] + 
      LDot[q, q]*PVC[0, 2, 0, m^2, LDot[q, q], m^2, M, m, m])))/
 (64*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[25]	****)
T1[25]:=(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(-PVB[0, 1, LDot[q, q], m, m] + 
   PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
   M^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   2*m*\[Nu]*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m] + LDot[q, q]*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m]))/(32*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[25]	****)
T2[25]:=-(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(PVA[0, M] - (2*m*\[Nu] + LDot[q, q])*
     PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
    2*m*\[Nu]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
    LDot[q, q]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
    4*m^2*M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
      m, m] - 4*m^2*M^2*PVC[0, 0, 1, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 2*m^2*LDot[q, q]*
     PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 
    4*m^2*M^2*PVC[0, 1, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
      m, m] + 4*m^2*LDot[q, q]*PVC[0, 1, 1, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 2*m^2*LDot[q, q]*
     PVC[0, 2, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m]))/
 (64*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[25]	****)
T1Elastic[25]:=(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(PVB[0, 1, m^2, M, m] - 
   PVB[0, 1, LDot[q, q], m, m] - M^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2, M, m, 
     m] + LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], m^2, M, m, m]))/
 (32*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[25]	****)
T2Elastic[25]:=-(m^2*(1 + \[Tau]3)*LTensor[g, A]^2*(PVA[0, M] + 
    2*m^2*(-2*M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2, M, m, m] - 
      2*M^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2, M, m, m] + 
      LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], m^2, M, m, m] - 
      2*M^2*PVC[0, 1, 0, m^2, LDot[q, q], m^2, M, m, m] + 
      2*LDot[q, q]*PVC[0, 1, 1, m^2, LDot[q, q], m^2, M, m, m] + 
      LDot[q, q]*PVC[0, 2, 0, m^2, LDot[q, q], m^2, M, m, m])))/
 (64*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[26]	****)
T1[26]:=0
(****	 Diagramm[26]	****)
T2[26]:=0
(****	 Diagramm[26]	****)
T1Elastic[26]:=0
(****	 Diagramm[26]	****)
T2Elastic[26]:=0
(****	 Diagramm[27]	****)
T1[27]:=0
(****	 Diagramm[27]	****)
T2[27]:=0
(****	 Diagramm[27]	****)
T1Elastic[27]:=0
(****	 Diagramm[27]	****)
T2Elastic[27]:=0
(****	 Diagramm[28]	****)
T1[28]:=0
(****	 Diagramm[28]	****)
T2[28]:=0
(****	 Diagramm[28]	****)
T1Elastic[28]:=0
(****	 Diagramm[28]	****)
T2Elastic[28]:=0
(****	 Diagramm[29]	****)
T1[29]:=0
(****	 Diagramm[29]	****)
T2[29]:=-(m^2*(1 + \[Tau]3)*PVB[1, 0, LDot[q, q], M, M])/
 (8*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[29]	****)
T1Elastic[29]:=0
(****	 Diagramm[29]	****)
T2Elastic[29]:=-(m^2*(1 + \[Tau]3)*PVB[1, 0, LDot[q, q], M, M])/
 (8*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[30]	****)
T1[30]:=0
(****	 Diagramm[30]	****)
T2[30]:=-(m^2*(1 + \[Tau]3)*PVB[1, 0, LDot[q, q], M, M])/
 (8*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[30]	****)
T1Elastic[30]:=0
(****	 Diagramm[30]	****)
T2Elastic[30]:=-(m^2*(1 + \[Tau]3)*PVB[1, 0, LDot[q, q], M, M])/
 (8*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[31]	****)
T1[31]:=0
(****	 Diagramm[31]	****)
T2[31]:=(m^2*(1 + \[Tau]3)*PVA[0, M])/(16*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*
  LTensor[F, Pi]^2)
(****	 Diagramm[31]	****)
T1Elastic[31]:=0
(****	 Diagramm[31]	****)
T2Elastic[31]:=(m^2*(1 + \[Tau]3)*PVA[0, M])/(16*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*
  LTensor[F, Pi]^2)
(****	 Diagramm[32]	****)
T1[32]:=0
(****	 Diagramm[32]	****)
T2[32]:=(m^2*(1 + \[Tau]3)*PVA[0, M])/(16*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*
  LTensor[F, Pi]^2)
(****	 Diagramm[32]	****)
T1Elastic[32]:=0
(****	 Diagramm[32]	****)
T2Elastic[32]:=(m^2*(1 + \[Tau]3)*PVA[0, M])/(16*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*
  LTensor[F, Pi]^2)
(****	 Diagramm[33]	****)
T1[33]:=8*m*(2*LTensor[e, 89] + \[Tau]3*LTensor[e, 91] + LTensor[e, 93] + 
  LTensor[e, 118])
(****	 Diagramm[33]	****)
T2[33]:=4*m*(2*LTensor[e, 90] + \[Tau]3*LTensor[e, 92] + LTensor[e, 94] + 
  LTensor[e, 117])
(****	 Diagramm[33]	****)
T1Elastic[33]:=0
(****	 Diagramm[33]	****)
T2Elastic[33]:=0
(****	 Diagramm[34]	****)
T1[34]:=(m*(1 + \[Tau]3)*(LDot[q, q]*(2*LTensor[e, 54] + LTensor[e, 74]) - 
   4*M^2*(2*LTensor[e, 105] + LTensor[e, 106])))/(2*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[34]	****)
T2[34]:=0
(****	 Diagramm[34]	****)
T1Elastic[34]:=(m*(1 + \[Tau]3)*(LDot[q, q]*(2*LTensor[e, 54] + LTensor[e, 74]) - 
   4*M^2*(2*LTensor[e, 105] + LTensor[e, 106])))/(2*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[34]	****)
T2Elastic[34]:=0
(****	 Diagramm[35]	****)
T1[35]:=(m*(1 + \[Tau]3)*(LDot[q, q]*(2*LTensor[e, 54] + LTensor[e, 74]) - 
   4*M^2*(2*LTensor[e, 105] + LTensor[e, 106])))/(2*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[35]	****)
T2[35]:=0
(****	 Diagramm[35]	****)
T1Elastic[35]:=(m*(1 + \[Tau]3)*(LDot[q, q]*(2*LTensor[e, 54] + LTensor[e, 74]) - 
   4*M^2*(2*LTensor[e, 105] + LTensor[e, 106])))/(2*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[35]	****)
T2Elastic[35]:=0
(****	 Diagramm[36]	****)
T1[36]:=(m*\[Nu]^2*(LTensor[c, 7]*(\[Tau]3*LTensor[d, 6] + 2*LTensor[d, 7]) + 
   2*LTensor[c, 6]*(LTensor[d, 6] + 2*\[Tau]3*LTensor[d, 7])))/
 (2*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[36]	****)
T2[36]:=-(m*LDot[q, q]*(LTensor[c, 7]*(\[Tau]3*LTensor[d, 6] + 2*LTensor[d, 7]) + 
    2*LTensor[c, 6]*(LTensor[d, 6] + 2*\[Tau]3*LTensor[d, 7])))/
 (2*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[36]	****)
T1Elastic[36]:=(LDot[q, q]^2*(LTensor[c, 7]*(\[Tau]3*LTensor[d, 6] + 2*LTensor[d, 7]) + 
   2*LTensor[c, 6]*(LTensor[d, 6] + 2*\[Tau]3*LTensor[d, 7])))/
 (8*m*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[36]	****)
T2Elastic[36]:=-(m*LDot[q, q]*(LTensor[c, 7]*(\[Tau]3*LTensor[d, 6] + 2*LTensor[d, 7]) + 
    2*LTensor[c, 6]*(LTensor[d, 6] + 2*\[Tau]3*LTensor[d, 7])))/
 (2*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[37]	****)
T1[37]:=(m*\[Nu]^2*(LTensor[c, 7]*(\[Tau]3*LTensor[d, 6] + 2*LTensor[d, 7]) + 
   2*LTensor[c, 6]*(LTensor[d, 6] + 2*\[Tau]3*LTensor[d, 7])))/
 (2*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[37]	****)
T2[37]:=-(m*LDot[q, q]*(LTensor[c, 7]*(\[Tau]3*LTensor[d, 6] + 2*LTensor[d, 7]) + 
    2*LTensor[c, 6]*(LTensor[d, 6] + 2*\[Tau]3*LTensor[d, 7])))/
 (2*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[37]	****)
T1Elastic[37]:=(LDot[q, q]^2*(LTensor[c, 7]*(\[Tau]3*LTensor[d, 6] + 2*LTensor[d, 7]) + 
   2*LTensor[c, 6]*(LTensor[d, 6] + 2*\[Tau]3*LTensor[d, 7])))/
 (8*m*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[37]	****)
T2Elastic[37]:=-(m*LDot[q, q]*(LTensor[c, 7]*(\[Tau]3*LTensor[d, 6] + 2*LTensor[d, 7]) + 
    2*LTensor[c, 6]*(LTensor[d, 6] + 2*\[Tau]3*LTensor[d, 7])))/
 (2*(2*m*\[Nu] + LDot[q, q]))
(****	 Diagramm[38]	****)
T1[38]:=-(m*(-3 + \[Tau]3)*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
   (2*PVB[0, 0, LDot[q, q], m, m] - PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m] + 2*PVB[0, 1, LDot[q, q], m, m] - 
    PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    4*m^2*PVB[0, 0, LDot[q, q], m, m, Weights -> {2, 1}] + 
    2*M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, 
      m] + 2*M^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
      M, m, m] + 4*m^2*M^2*PVC[0, 0, 0, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m, Weights -> {1, 2, 1}]))/
 (256*Pi^2*LTensor[F, Pi]^2)
(****	 Diagramm[38]	****)
T2[38]:=0
(****	 Diagramm[38]	****)
T1Elastic[38]:=0
(****	 Diagramm[38]	****)
T2Elastic[38]:=0
(****	 Diagramm[39]	****)
T1[39]:=-(m*(-3 + \[Tau]3)*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
   (2*PVB[0, 0, LDot[q, q], m, m] - PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m] + 2*PVB[0, 1, LDot[q, q], m, m] - 
    PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    4*m^2*PVB[0, 0, LDot[q, q], m, m, Weights -> {2, 1}] + 
    2*M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, 
      m] + 2*M^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
      M, m, m] + 4*m^2*M^2*PVC[0, 0, 0, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m, Weights -> {1, 2, 1}]))/
 (256*Pi^2*LTensor[F, Pi]^2)
(****	 Diagramm[39]	****)
T2[39]:=0
(****	 Diagramm[39]	****)
T1Elastic[39]:=0
(****	 Diagramm[39]	****)
T2Elastic[39]:=0
(****	 Diagramm[40]	****)
T1[40]:=-(m^2*(2*LTensor[c, 6] - \[Tau]3*LTensor[c, 7])*LTensor[g, A]^2*
   (LDot[q, q]*(PVC[0, 0, 0, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], 
       m, M, M] - PVC[0, 0, 0, LDot[q, q], m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
       m, m, M] + PVC[0, 0, 0, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], m^2, 
       m, m, M] - PVC[0, 0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], m^2, 
       m, M, M] + 4*PVC[0, 0, 1, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + 
         LDot[q, q], m, M, M] - 4*PVC[0, 0, 1, LDot[q, q], m^2, 
        m^2 + 2*m*\[Nu] + LDot[q, q], m, m, M] + 
      4*PVC[0, 0, 2, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], m, M, 
        M] - 4*PVC[0, 0, 2, LDot[q, q], m^2, m^2 + 2*m*\[Nu] + LDot[q, q], m, 
        m, M] - 4*PVC[0, 1, 0, LDot[q, q], m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
        m, m, M] + 4*PVC[0, 1, 0, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], 
        m^2, m, m, M] - 4*PVC[0, 1, 0, m^2 + 2*m*\[Nu] + LDot[q, q], 
        LDot[q, q], m^2, m, M, M] - 8*PVC[0, 1, 1, LDot[q, q], m^2, 
        m^2 + 2*m*\[Nu] + LDot[q, q], m, m, M] - 
      4*PVC[0, 2, 0, LDot[q, q], m^2, m^2 + 2*m*\[Nu] + LDot[q, q], m, m, 
        M] + 4*PVC[0, 2, 0, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], m^2, m, 
        m, M] - 4*PVC[0, 2, 0, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], m^2, 
        m, M, M]) + 2*\[Nu]*(m*PVC[0, 0, 0, LDot[q, q], m^2, 
        m^2 + 2*m*\[Nu] + LDot[q, q], m, m, M] - 
      m*PVC[0, 0, 0, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], m^2, m, m, 
        M] - \[Nu]*PVC[0, 0, 1, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + 
         LDot[q, q], m, M, M] + 2*m*PVC[0, 0, 1, LDot[q, q], m^2, 
        m^2 + 2*m*\[Nu] + LDot[q, q], m, m, M] - 
      2*\[Nu]*PVC[0, 0, 2, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], m, 
        M, M] + 2*m*PVC[0, 1, 0, LDot[q, q], m^2, m^2 + 2*m*\[Nu] + 
         LDot[q, q], m, m, M] - 2*m*PVC[0, 1, 0, LDot[q, q], 
        m^2 - 2*m*\[Nu] + LDot[q, q], m^2, m, m, M] + 
      \[Nu]*PVC[0, 1, 0, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], m^2, m, M, 
        M] + 2*\[Nu]*PVC[0, 2, 0, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], 
        m^2, m, M, M])))/(64*Pi^2*\[Nu]*LTensor[F, Pi]^2)
(****	 Diagramm[40]	****)
T2[40]:=-(m^2*(2*LTensor[c, 6] - \[Tau]3*LTensor[c, 7])*LTensor[g, A]^2*
   (m*(m + 4*\[Nu])*PVB[0, 0, m^2, m, M] + 
    (m^2 - M^2 - 4*m*\[Nu] + LDot[q, q])*
     PVB[0, 0, m^2 - 2*m*\[Nu] + LDot[q, q], m, M] - 
    2*m^2*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] + 
    M^2*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] - 
    4*m*\[Nu]*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] - 
    LDot[q, q]*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] + 
    m^2*PVB[0, 1, m^2, m, M] + 4*m*\[Nu]*PVB[0, 1, m^2, m, M] + 
    3*m^2*PVB[0, 1, m^2 - 2*m*\[Nu] + LDot[q, q], m, M] - 
    M^2*PVB[0, 1, m^2 - 2*m*\[Nu] + LDot[q, q], m, M] - 
    8*m*\[Nu]*PVB[0, 1, m^2 - 2*m*\[Nu] + LDot[q, q], m, M] + 
    3*LDot[q, q]*PVB[0, 1, m^2 - 2*m*\[Nu] + LDot[q, q], m, M] - 
    4*m^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] + 
    M^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] - 
    8*m*\[Nu]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] - 
    3*LDot[q, q]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] - 
    m^2*PVB[0, 2, m^2, m, M] + 3*m^2*PVB[0, 2, m^2 - 2*m*\[Nu] + LDot[q, q], 
      m, M] - 6*m*\[Nu]*PVB[0, 2, m^2 - 2*m*\[Nu] + LDot[q, q], m, M] + 
    3*LDot[q, q]*PVB[0, 2, m^2 - 2*m*\[Nu] + LDot[q, q], m, M] - 
    2*m^2*PVB[0, 2, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] - 
    4*m*\[Nu]*PVB[0, 2, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] - 
    2*LDot[q, q]*PVB[0, 2, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] - 
    m^2*PVB[0, 3, m^2, m, M] + m^2*PVB[0, 3, m^2 - 2*m*\[Nu] + LDot[q, q], m, 
      M] - 2*m*\[Nu]*PVB[0, 3, m^2 - 2*m*\[Nu] + LDot[q, q], m, M] + 
    LDot[q, q]*PVB[0, 3, m^2 - 2*m*\[Nu] + LDot[q, q], m, M] - 
    Dim*PVB[1, 0, m^2, m, M] + 2*PVB[1, 0, m^2 - 2*m*\[Nu] + LDot[q, q], m, 
      M] + Dim*PVB[1, 0, m^2 - 2*m*\[Nu] + LDot[q, q], m, M] - 
    2*PVB[1, 0, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] - 
    2*PVB[1, 1, m^2, m, M] - Dim*PVB[1, 1, m^2, m, M] + 
    2*PVB[1, 1, m^2 - 2*m*\[Nu] + LDot[q, q], m, M] + 
    Dim*PVB[1, 1, m^2 - 2*m*\[Nu] + LDot[q, q], m, M] + 
    4*m^2*\[Nu]^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], 
      m, M, M] - 4*m^2*LDot[q, q]*PVC[0, 0, 0, m^2, LDot[q, q], 
      m^2 - 2*m*\[Nu] + LDot[q, q], m, M, M] - 2*m*\[Nu]*LDot[q, q]*
     PVC[0, 0, 0, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], m, M, M] + 
    4*m^2*LDot[q, q]*PVC[0, 0, 0, LDot[q, q], m^2, m^2 + 2*m*\[Nu] + 
       LDot[q, q], m, m, M] - 4*m^2*LDot[q, q]*PVC[0, 0, 0, LDot[q, q], 
      m^2 - 2*m*\[Nu] + LDot[q, q], m^2, m, m, M] - 
    4*m^2*\[Nu]^2*PVC[0, 0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], m^2, 
      m, M, M] + 4*m^2*LDot[q, q]*PVC[0, 0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], 
      LDot[q, q], m^2, m, M, M] - 2*m*\[Nu]*LDot[q, q]*
     PVC[0, 0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], m^2, m, M, M] + 
    8*m^2*\[Nu]^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], 
      m, M, M] - 8*m^2*LDot[q, q]*PVC[0, 0, 1, m^2, LDot[q, q], 
      m^2 - 2*m*\[Nu] + LDot[q, q], m, M, M] - 2*m*\[Nu]*LDot[q, q]*
     PVC[0, 0, 1, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], m, M, M] + 
    8*m^2*LDot[q, q]*PVC[0, 0, 1, LDot[q, q], m^2, m^2 + 2*m*\[Nu] + 
       LDot[q, q], m, m, M] - 8*m^2*LDot[q, q]*PVC[0, 0, 1, LDot[q, q], 
      m^2 - 2*m*\[Nu] + LDot[q, q], m^2, m, m, M] - 
    8*m^2*\[Nu]^2*PVC[0, 0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], m^2, 
      m, M, M] + 8*m^2*LDot[q, q]*PVC[0, 0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], 
      LDot[q, q], m^2, m, M, M] - 2*m*\[Nu]*LDot[q, q]*
     PVC[0, 0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], m^2, m, M, M] + 
    4*m^2*\[Nu]^2*PVC[0, 0, 2, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], 
      m, M, M] - 4*m^2*LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], 
      m^2 - 2*m*\[Nu] + LDot[q, q], m, M, M] + 4*m^2*LDot[q, q]*
     PVC[0, 0, 2, LDot[q, q], m^2, m^2 + 2*m*\[Nu] + LDot[q, q], m, m, M] - 
    4*m^2*LDot[q, q]*PVC[0, 0, 2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], 
      m^2, m, m, M] - 4*m^2*\[Nu]^2*PVC[0, 0, 2, m^2 + 2*m*\[Nu] + 
       LDot[q, q], LDot[q, q], m^2, m, M, M] + 4*m^2*LDot[q, q]*
     PVC[0, 0, 2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], m^2, m, M, M] + 
    8*m^2*\[Nu]^2*PVC[0, 1, 0, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], 
      m, M, M] - 8*m^2*LDot[q, q]*PVC[0, 1, 0, m^2, LDot[q, q], 
      m^2 - 2*m*\[Nu] + LDot[q, q], m, M, M] - 2*m*\[Nu]*LDot[q, q]*
     PVC[0, 1, 0, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], m, M, M] - 
    8*m^2*\[Nu]^2*PVC[0, 1, 0, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], m^2, 
      m, M, M] + 8*m^2*LDot[q, q]*PVC[0, 1, 0, m^2 + 2*m*\[Nu] + LDot[q, q], 
      LDot[q, q], m^2, m, M, M] - 2*m*\[Nu]*LDot[q, q]*
     PVC[0, 1, 0, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], m^2, m, M, M] + 
    8*m^2*\[Nu]^2*PVC[0, 1, 1, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], 
      m, M, M] - 8*m^2*LDot[q, q]*PVC[0, 1, 1, m^2, LDot[q, q], 
      m^2 - 2*m*\[Nu] + LDot[q, q], m, M, M] - 
    8*m^2*\[Nu]^2*PVC[0, 1, 1, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], m^2, 
      m, M, M] + 8*m^2*LDot[q, q]*PVC[0, 1, 1, m^2 + 2*m*\[Nu] + LDot[q, q], 
      LDot[q, q], m^2, m, M, M] + 4*m^2*\[Nu]^2*PVC[0, 2, 0, m^2, LDot[q, q], 
      m^2 - 2*m*\[Nu] + LDot[q, q], m, M, M] - 4*m^2*LDot[q, q]*
     PVC[0, 2, 0, m^2, LDot[q, q], m^2 - 2*m*\[Nu] + LDot[q, q], m, M, M] - 
    4*m^2*\[Nu]^2*PVC[0, 2, 0, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], m^2, 
      m, M, M] + 4*m^2*LDot[q, q]*PVC[0, 2, 0, m^2 + 2*m*\[Nu] + LDot[q, q], 
      LDot[q, q], m^2, m, M, M]))/(64*Pi^2*\[Nu]*LDot[q, q]*LTensor[F, Pi]^2)
(****	 Diagramm[40]	****)
T1Elastic[40]:=0
(****	 Diagramm[40]	****)
T2Elastic[40]:=0
(****	 Diagramm[41]	****)
T1[41]:=-(m*(2*LTensor[c, 6] - \[Tau]3*LTensor[c, 7])*LTensor[g, A]^2*
   (PVB[0, 0, LDot[q, q], m, m] + 2*PVB[0, 1, LDot[q, q], m, m] - 
    PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, 
      m] - 4*m^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
      M, m, m] + 2*M^2*PVC[0, 0, 1, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    2*m*\[Nu]*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
      m, m] + 4*m*\[Nu]*PVC[0, 0, 2, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m]))/(64*Pi^2*LTensor[F, Pi]^2)
(****	 Diagramm[41]	****)
T2[41]:=(m^3*(2*LTensor[c, 6] - \[Tau]3*LTensor[c, 7])*LTensor[g, A]^2*
  (-PVB[0, 0, m^2, M, m] + PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
   PVB[0, 1, m^2, M, m] + PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   2*m*\[Nu]*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m] + LDot[q, q]*PVC[0, 0, 0, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   4*m*\[Nu]*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m] + LDot[q, q]*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   2*m*\[Nu]*PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m] + 4*m*\[Nu]*PVC[0, 1, 0, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   LDot[q, q]*PVC[0, 1, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m] + 4*m*\[Nu]*PVC[0, 1, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   2*m*\[Nu]*PVC[0, 2, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m]))/(32*Pi^2*LDot[q, q]*LTensor[F, Pi]^2)
(****	 Diagramm[41]	****)
T1Elastic[41]:=0
(****	 Diagramm[41]	****)
T2Elastic[41]:=0
(****	 Diagramm[42]	****)
T1[42]:=-(m*(2*LTensor[c, 6] - \[Tau]3*LTensor[c, 7])*LTensor[g, A]^2*
   (PVB[0, 0, LDot[q, q], m, m] + 2*PVB[0, 1, LDot[q, q], m, m] - 
    PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, 
      m] - 4*m^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
      M, m, m] + 2*M^2*PVC[0, 0, 1, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    2*m*\[Nu]*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
      m, m] + 4*m*\[Nu]*PVC[0, 0, 2, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m]))/(64*Pi^2*LTensor[F, Pi]^2)
(****	 Diagramm[42]	****)
T2[42]:=(m^3*(2*LTensor[c, 6] - \[Tau]3*LTensor[c, 7])*LTensor[g, A]^2*
  (-PVB[0, 0, m^2, M, m] + PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
   PVB[0, 1, m^2, M, m] + PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   2*m*\[Nu]*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m] + LDot[q, q]*PVC[0, 0, 0, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   4*m*\[Nu]*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m] + LDot[q, q]*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   2*m*\[Nu]*PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m] + 4*m*\[Nu]*PVC[0, 1, 0, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   LDot[q, q]*PVC[0, 1, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m] + 4*m*\[Nu]*PVC[0, 1, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   2*m*\[Nu]*PVC[0, 2, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m]))/(32*Pi^2*LDot[q, q]*LTensor[F, Pi]^2)
(****	 Diagramm[42]	****)
T1Elastic[42]:=0
(****	 Diagramm[42]	****)
T2Elastic[42]:=0
(****	 Diagramm[43]	****)
T1[43]:=(m*(2*LTensor[c, 6] + \[Tau]3*LTensor[c, 7])*LTensor[g, A]^2*
  (2*PVA[0, M] + 4*m^2*PVB[0, 0, m^2, M, m] + 
   4*m*\[Nu]*PVB[0, 0, LDot[q, q], M, M] - 
   LDot[q, q]*PVB[0, 0, LDot[q, q], M, M] - 
   4*m^2*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] + 
   8*m*\[Nu]*PVB[0, 1, LDot[q, q], M, M] - 
   4*LDot[q, q]*PVB[0, 1, LDot[q, q], M, M] - 
   8*m^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] - 
   4*LDot[q, q]*PVB[0, 2, LDot[q, q], M, M] - 
   4*m^2*LDot[q, q]*PVC[0, 0, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
     LDot[q, q], M, m, M] + 8*m^2*\[Nu]^2*PVC[0, 0, 1, m^2, 
     m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M] - 
   16*m^2*LDot[q, q]*PVC[0, 0, 1, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
     LDot[q, q], M, m, M] + 4*m*\[Nu]*LDot[q, q]*
    PVC[0, 0, 1, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M] + 
   16*m^2*\[Nu]^2*PVC[0, 0, 2, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], 
     M, m, M] - 16*m^2*LDot[q, q]*PVC[0, 0, 2, m^2, 
     m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M] + 
   8*m*\[Nu]*LDot[q, q]*PVC[0, 0, 2, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
     LDot[q, q], M, m, M]))/(128*Pi^2*(2*m*\[Nu] + LDot[q, q])*
  LTensor[F, Pi]^2)
(****	 Diagramm[43]	****)
T2[43]:=-(m^3*(2*LTensor[c, 6] + \[Tau]3*LTensor[c, 7])*LTensor[g, A]^2*
   ((2*m*\[Nu] + LDot[q, q])*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] + 
    (2*m*\[Nu] + LDot[q, q])*PVB[0, 1, m^2, M, m] + 
    2*m*\[Nu]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] + 
    LDot[q, q]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] - 
    2*m*\[Nu]*LDot[q, q]*PVC[0, 1, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
      LDot[q, q], M, m, M] - LDot[q, q]^2*PVC[0, 1, 0, m^2, 
      m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M] + 
    4*m^2*\[Nu]^2*PVC[0, 2, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], 
      M, m, M] - 4*m^2*LDot[q, q]*PVC[0, 2, 0, m^2, 
      m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M] + 
    2*m*\[Nu]*LDot[q, q]*PVC[0, 2, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
      LDot[q, q], M, m, M]))/(32*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*
  LTensor[F, Pi]^2)
(****	 Diagramm[43]	****)
T1Elastic[43]:=-(m*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
   (-2*PVA[0, M] + 4*m^2*PVB[0, 0, m^2, m, M] - 4*m^2*PVB[0, 0, m^2, M, m] + 
    3*LDot[q, q]*PVB[0, 0, LDot[q, q], M, M] + 8*m^2*PVB[0, 1, m^2, m, M] + 
    8*LDot[q, q]*PVB[0, 1, LDot[q, q], M, M] + 
    4*LDot[q, q]*PVB[0, 2, LDot[q, q], M, M] + 4*m^2*LDot[q, q]*
     PVC[0, 0, 0, m^2, m^2, LDot[q, q], M, m, M] + 
    16*m^2*LDot[q, q]*PVC[0, 0, 1, m^2, m^2, LDot[q, q], M, m, M] + 
    16*m^2*LDot[q, q]*PVC[0, 0, 2, m^2, m^2, LDot[q, q], M, m, M]))/
 (128*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[43]	****)
T2Elastic[43]:=(m^5*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
  PVC[0, 2, 0, m^2, m^2, LDot[q, q], M, m, M])/
 (8*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[44]	****)
T1[44]:=(m*(2*LTensor[c, 6] + \[Tau]3*LTensor[c, 7])*LTensor[g, A]^2*
  (2*PVA[0, M] + 4*m^2*PVB[0, 0, m^2, M, m] + 
   4*m*\[Nu]*PVB[0, 0, LDot[q, q], M, M] - 
   LDot[q, q]*PVB[0, 0, LDot[q, q], M, M] - 
   4*m^2*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] + 
   8*m*\[Nu]*PVB[0, 1, LDot[q, q], M, M] - 
   4*LDot[q, q]*PVB[0, 1, LDot[q, q], M, M] - 
   8*m^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] - 
   4*LDot[q, q]*PVB[0, 2, LDot[q, q], M, M] - 
   4*m^2*LDot[q, q]*PVC[0, 0, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
     LDot[q, q], M, m, M] + 8*m^2*\[Nu]^2*PVC[0, 0, 1, m^2, 
     m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M] - 
   16*m^2*LDot[q, q]*PVC[0, 0, 1, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
     LDot[q, q], M, m, M] + 4*m*\[Nu]*LDot[q, q]*
    PVC[0, 0, 1, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M] + 
   16*m^2*\[Nu]^2*PVC[0, 0, 2, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], 
     M, m, M] - 16*m^2*LDot[q, q]*PVC[0, 0, 2, m^2, 
     m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M] + 
   8*m*\[Nu]*LDot[q, q]*PVC[0, 0, 2, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
     LDot[q, q], M, m, M]))/(128*Pi^2*(2*m*\[Nu] + LDot[q, q])*
  LTensor[F, Pi]^2)
(****	 Diagramm[44]	****)
T2[44]:=-(m^3*(2*LTensor[c, 6] + \[Tau]3*LTensor[c, 7])*LTensor[g, A]^2*
   ((2*m*\[Nu] + LDot[q, q])*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] + 
    (2*m*\[Nu] + LDot[q, q])*PVB[0, 1, m^2, M, m] + 
    2*m*\[Nu]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] + 
    LDot[q, q]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], m, M] - 
    2*m*\[Nu]*LDot[q, q]*PVC[0, 1, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
      LDot[q, q], M, m, M] - LDot[q, q]^2*PVC[0, 1, 0, m^2, 
      m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M] + 
    4*m^2*\[Nu]^2*PVC[0, 2, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], 
      M, m, M] - 4*m^2*LDot[q, q]*PVC[0, 2, 0, m^2, 
      m^2 + 2*m*\[Nu] + LDot[q, q], LDot[q, q], M, m, M] + 
    2*m*\[Nu]*LDot[q, q]*PVC[0, 2, 0, m^2, m^2 + 2*m*\[Nu] + LDot[q, q], 
      LDot[q, q], M, m, M]))/(32*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*
  LTensor[F, Pi]^2)
(****	 Diagramm[44]	****)
T1Elastic[44]:=-(m*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
   (-2*PVA[0, M] + 4*m^2*PVB[0, 0, m^2, m, M] - 4*m^2*PVB[0, 0, m^2, M, m] + 
    3*LDot[q, q]*PVB[0, 0, LDot[q, q], M, M] + 8*m^2*PVB[0, 1, m^2, m, M] + 
    8*LDot[q, q]*PVB[0, 1, LDot[q, q], M, M] + 
    4*LDot[q, q]*PVB[0, 2, LDot[q, q], M, M] + 4*m^2*LDot[q, q]*
     PVC[0, 0, 0, m^2, m^2, LDot[q, q], M, m, M] + 
    16*m^2*LDot[q, q]*PVC[0, 0, 1, m^2, m^2, LDot[q, q], M, m, M] + 
    16*m^2*LDot[q, q]*PVC[0, 0, 2, m^2, m^2, LDot[q, q], M, m, M]))/
 (128*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[44]	****)
T2Elastic[44]:=(m^5*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
  PVC[0, 2, 0, m^2, m^2, LDot[q, q], M, m, M])/
 (8*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[45]	****)
T1[45]:=(m*((-2 + 6*\[Tau]3)*LTensor[c, 6] - (-3 + \[Tau]3)*LTensor[c, 7])*
  LTensor[g, A]^2*(-PVA[0, m] - M^2*PVB[0, 0, m^2, M, m] + 
   4*m^2*PVB[0, 0, LDot[q, q], m, m] + 
   2*m*\[Nu]*PVB[0, 0, LDot[q, q], m, m] + 
   LDot[q, q]*PVB[0, 0, LDot[q, q], m, m] + 
   6*m^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   2*m*\[Nu]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   LDot[q, q]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   4*m^2*M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m] + 2*m*M^2*\[Nu]*PVC[0, 0, 0, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   M^2*LDot[q, q]*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 16*m^3*\[Nu]*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 
   4*m^2*\[Nu]^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 8*m^2*LDot[q, q]*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 2*m*\[Nu]*LDot[q, q]*
    PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 
   8*m^2*\[Nu]^2*PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 8*m^2*LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 4*m*\[Nu]*LDot[q, q]*
    PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m]))/
 (256*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[45]	****)
T2[45]:=(m^3*((-2 + 6*\[Tau]3)*LTensor[c, 6] - (-3 + \[Tau]3)*LTensor[c, 7])*
  LTensor[g, A]^2*(2*PVA[0, m] - 2*PVA[0, M] + M^2*PVB[0, 0, m^2, M, m] - 
   2*m*\[Nu]*PVB[0, 0, m^2, M, m] - LDot[q, q]*PVB[0, 0, m^2, M, m] + 
   M^2*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   4*m*\[Nu]*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   2*LDot[q, q]*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   2*m^2*PVB[0, 1, m^2, M, m] - 2*m*\[Nu]*PVB[0, 1, m^2, M, m] - 
   LDot[q, q]*PVB[0, 1, m^2, M, m] + 
   2*m^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   6*m*\[Nu]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   3*LDot[q, q]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   4*m^2*\[Nu]^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 4*m*\[Nu]*LDot[q, q]*PVC[0, 0, 0, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   LDot[q, q]^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 8*m^2*\[Nu]^2*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 6*m*\[Nu]*LDot[q, q]*
    PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   LDot[q, q]^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 4*m^2*\[Nu]^2*PVC[0, 0, 2, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 
   4*m^2*LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 2*m*\[Nu]*LDot[q, q]*
    PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   8*m^2*\[Nu]^2*PVC[0, 1, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 6*m*\[Nu]*LDot[q, q]*PVC[0, 1, 0, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   LDot[q, q]^2*PVC[0, 1, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 8*m^2*\[Nu]^2*PVC[0, 1, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 
   8*m^2*LDot[q, q]*PVC[0, 1, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 4*m*\[Nu]*LDot[q, q]*
    PVC[0, 1, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   4*m^2*\[Nu]^2*PVC[0, 2, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] - 4*m^2*LDot[q, q]*PVC[0, 2, 0, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 2*m*\[Nu]*LDot[q, q]*
    PVC[0, 2, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m]))/
 (128*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[45]	****)
T1Elastic[45]:=-(m*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
   (PVA[0, m] + M^2*PVB[0, 0, m^2, M, m] - 
    2*m^2*(2*PVB[0, 0, LDot[q, q], m, m] + 3*PVB[0, 1, m^2, M, m] + 
      2*M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2, M, m, m] + 
      4*LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], m^2, M, m, m])))/
 (128*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[45]	****)
T2Elastic[45]:=(m^3*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
  (PVA[0, m] - PVA[0, M] + M^2*PVB[0, 0, m^2, M, m] + 
   2*m^2*PVB[0, 1, m^2, M, m] - 2*m^2*LDot[q, q]*
    PVC[0, 0, 2, m^2, LDot[q, q], m^2, M, m, m] - 
   4*m^2*LDot[q, q]*PVC[0, 1, 1, m^2, LDot[q, q], m^2, M, m, m] - 
   2*m^2*LDot[q, q]*PVC[0, 2, 0, m^2, LDot[q, q], m^2, M, m, m]))/
 (32*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[46]	****)
T1[46]:=(m*(1 + \[Tau]3)*(2*LTensor[c, 6] - 3*LTensor[c, 7])*LTensor[g, A]^2*
  (-PVA[0, m] - M^2*PVB[0, 0, m^2, M, m] - 
   4*m^2*PVB[0, 0, LDot[q, q], m, m] + 
   2*m*\[Nu]*PVB[0, 0, LDot[q, q], m, m] + 
   LDot[q, q]*PVB[0, 0, LDot[q, q], m, m] + 
   4*m*\[Nu]*PVB[0, 1, LDot[q, q], m, m] + 
   2*LDot[q, q]*PVB[0, 1, LDot[q, q], m, m] - 
   6*m^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
   2*m*\[Nu]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
   LDot[q, q]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
   4*m^2*M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m] + 2*m*M^2*\[Nu]*PVC[0, 0, 0, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   M^2*LDot[q, q]*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] - 16*m^3*\[Nu]*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   4*m*M^2*\[Nu]*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 4*m^2*\[Nu]^2*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 
   8*m^2*LDot[q, q]*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   2*M^2*LDot[q, q]*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 2*m*\[Nu]*LDot[q, q]*
    PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   8*m^2*\[Nu]^2*PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] - 8*m^2*LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 4*m*\[Nu]*LDot[q, q]*
    PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m]))/
 (256*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[46]	****)
T2[46]:=-(m^3*(1 + \[Tau]3)*(2*LTensor[c, 6] - 3*LTensor[c, 7])*LTensor[g, A]^2*
   (2*PVA[0, m] - 2*PVA[0, M] + M^2*PVB[0, 0, m^2, M, m] - 
    2*m*\[Nu]*PVB[0, 0, m^2, M, m] - LDot[q, q]*PVB[0, 0, m^2, M, m] + 
    M^2*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    4*m*\[Nu]*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    2*LDot[q, q]*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    2*m^2*PVB[0, 1, m^2, M, m] - 2*m*\[Nu]*PVB[0, 1, m^2, M, m] - 
    LDot[q, q]*PVB[0, 1, m^2, M, m] + 
    2*m^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    6*m*\[Nu]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    3*LDot[q, q]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    4*m^2*\[Nu]^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
      M, m, m] + 4*m*\[Nu]*LDot[q, q]*PVC[0, 0, 0, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    LDot[q, q]^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
      M, m, m] + 8*m^2*\[Nu]^2*PVC[0, 0, 1, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 6*m*\[Nu]*LDot[q, q]*
     PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    LDot[q, q]^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
      M, m, m] + 4*m^2*\[Nu]^2*PVC[0, 0, 2, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 4*m^2*LDot[q, q]*
     PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    2*m*\[Nu]*LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    8*m^2*\[Nu]^2*PVC[0, 1, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
      M, m, m] + 6*m*\[Nu]*LDot[q, q]*PVC[0, 1, 0, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    LDot[q, q]^2*PVC[0, 1, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
      M, m, m] + 8*m^2*\[Nu]^2*PVC[0, 1, 1, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 8*m^2*LDot[q, q]*
     PVC[0, 1, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    4*m*\[Nu]*LDot[q, q]*PVC[0, 1, 1, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    4*m^2*\[Nu]^2*PVC[0, 2, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
      M, m, m] - 4*m^2*LDot[q, q]*PVC[0, 2, 0, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 2*m*\[Nu]*LDot[q, q]*
     PVC[0, 2, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m]))/
 (128*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[46]	****)
T1Elastic[46]:=-(m*(1 + \[Tau]3)*(2*LTensor[c, 6] - 3*LTensor[c, 7])*LTensor[g, A]^2*
   (PVA[0, m] + M^2*PVB[0, 0, m^2, M, m] + 
    2*m^2*(2*PVB[0, 0, LDot[q, q], m, m] + 3*PVB[0, 1, m^2, M, m] + 
      2*M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2, M, m, m] + 
      4*LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], m^2, M, m, m])))/
 (256*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[46]	****)
T2Elastic[46]:=(m^3*(1 + \[Tau]3)*(2*LTensor[c, 6] - 3*LTensor[c, 7])*LTensor[g, A]^2*
  (-PVA[0, m] + PVA[0, M] - M^2*PVB[0, 0, m^2, M, m] - 
   2*m^2*PVB[0, 1, m^2, M, m] + 2*m^2*LDot[q, q]*
    PVC[0, 0, 2, m^2, LDot[q, q], m^2, M, m, m] + 
   4*m^2*LDot[q, q]*PVC[0, 1, 1, m^2, LDot[q, q], m^2, M, m, m] + 
   2*m^2*LDot[q, q]*PVC[0, 2, 0, m^2, LDot[q, q], m^2, M, m, m]))/
 (64*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[47]	****)
T1[47]:=(m*((-2 + 6*\[Tau]3)*LTensor[c, 6] - (-3 + \[Tau]3)*LTensor[c, 7])*
  LTensor[g, A]^2*(-PVA[0, m] - M^2*PVB[0, 0, m^2, M, m] + 
   4*m^2*PVB[0, 0, LDot[q, q], m, m] + 
   2*m*\[Nu]*PVB[0, 0, LDot[q, q], m, m] + 
   LDot[q, q]*PVB[0, 0, LDot[q, q], m, m] + 
   6*m^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   2*m*\[Nu]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   LDot[q, q]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   4*m^2*M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m] + 2*m*M^2*\[Nu]*PVC[0, 0, 0, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   M^2*LDot[q, q]*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 16*m^3*\[Nu]*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 
   4*m^2*\[Nu]^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 8*m^2*LDot[q, q]*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 2*m*\[Nu]*LDot[q, q]*
    PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 
   8*m^2*\[Nu]^2*PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 8*m^2*LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 4*m*\[Nu]*LDot[q, q]*
    PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m]))/
 (256*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[47]	****)
T2[47]:=(m^3*((-2 + 6*\[Tau]3)*LTensor[c, 6] - (-3 + \[Tau]3)*LTensor[c, 7])*
  LTensor[g, A]^2*(2*PVA[0, m] - 2*PVA[0, M] + M^2*PVB[0, 0, m^2, M, m] - 
   2*m*\[Nu]*PVB[0, 0, m^2, M, m] - LDot[q, q]*PVB[0, 0, m^2, M, m] + 
   M^2*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   4*m*\[Nu]*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   2*LDot[q, q]*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   2*m^2*PVB[0, 1, m^2, M, m] - 2*m*\[Nu]*PVB[0, 1, m^2, M, m] - 
   LDot[q, q]*PVB[0, 1, m^2, M, m] + 
   2*m^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   6*m*\[Nu]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   3*LDot[q, q]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   4*m^2*\[Nu]^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 4*m*\[Nu]*LDot[q, q]*PVC[0, 0, 0, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   LDot[q, q]^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 8*m^2*\[Nu]^2*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 6*m*\[Nu]*LDot[q, q]*
    PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   LDot[q, q]^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 4*m^2*\[Nu]^2*PVC[0, 0, 2, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 
   4*m^2*LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 2*m*\[Nu]*LDot[q, q]*
    PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   8*m^2*\[Nu]^2*PVC[0, 1, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 6*m*\[Nu]*LDot[q, q]*PVC[0, 1, 0, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   LDot[q, q]^2*PVC[0, 1, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 8*m^2*\[Nu]^2*PVC[0, 1, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 
   8*m^2*LDot[q, q]*PVC[0, 1, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 4*m*\[Nu]*LDot[q, q]*
    PVC[0, 1, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   4*m^2*\[Nu]^2*PVC[0, 2, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] - 4*m^2*LDot[q, q]*PVC[0, 2, 0, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 2*m*\[Nu]*LDot[q, q]*
    PVC[0, 2, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m]))/
 (128*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[47]	****)
T1Elastic[47]:=-(m*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
   (PVA[0, m] + M^2*PVB[0, 0, m^2, M, m] - 
    2*m^2*(2*PVB[0, 0, LDot[q, q], m, m] + 3*PVB[0, 1, m^2, M, m] + 
      2*M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2, M, m, m] + 
      4*LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], m^2, M, m, m])))/
 (128*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[47]	****)
T2Elastic[47]:=(m^3*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
  (PVA[0, m] - PVA[0, M] + M^2*PVB[0, 0, m^2, M, m] + 
   2*m^2*PVB[0, 1, m^2, M, m] - 2*m^2*LDot[q, q]*
    PVC[0, 0, 2, m^2, LDot[q, q], m^2, M, m, m] - 
   4*m^2*LDot[q, q]*PVC[0, 1, 1, m^2, LDot[q, q], m^2, M, m, m] - 
   2*m^2*LDot[q, q]*PVC[0, 2, 0, m^2, LDot[q, q], m^2, M, m, m]))/
 (32*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[48]	****)
T1[48]:=(m*(1 + \[Tau]3)*(2*LTensor[c, 6] - 3*LTensor[c, 7])*LTensor[g, A]^2*
  (-PVA[0, m] - M^2*PVB[0, 0, m^2, M, m] - 
   4*m^2*PVB[0, 0, LDot[q, q], m, m] + 
   2*m*\[Nu]*PVB[0, 0, LDot[q, q], m, m] + 
   LDot[q, q]*PVB[0, 0, LDot[q, q], m, m] + 
   4*m*\[Nu]*PVB[0, 1, LDot[q, q], m, m] + 
   2*LDot[q, q]*PVB[0, 1, LDot[q, q], m, m] - 
   6*m^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
   2*m*\[Nu]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
   LDot[q, q]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] - 
   4*m^2*M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, 
     m, m] + 2*m*M^2*\[Nu]*PVC[0, 0, 0, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   M^2*LDot[q, q]*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] - 16*m^3*\[Nu]*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   4*m*M^2*\[Nu]*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] + 4*m^2*\[Nu]^2*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 
   8*m^2*LDot[q, q]*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   2*M^2*LDot[q, q]*PVC[0, 0, 1, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 2*m*\[Nu]*LDot[q, q]*
    PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
   8*m^2*\[Nu]^2*PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
     M, m, m] - 8*m^2*LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], 
     m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 4*m*\[Nu]*LDot[q, q]*
    PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m]))/
 (256*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[48]	****)
T2[48]:=-(m^3*(1 + \[Tau]3)*(2*LTensor[c, 6] - 3*LTensor[c, 7])*LTensor[g, A]^2*
   (2*PVA[0, m] - 2*PVA[0, M] + M^2*PVB[0, 0, m^2, M, m] - 
    2*m*\[Nu]*PVB[0, 0, m^2, M, m] - LDot[q, q]*PVB[0, 0, m^2, M, m] + 
    M^2*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    4*m*\[Nu]*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    2*LDot[q, q]*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    2*m^2*PVB[0, 1, m^2, M, m] - 2*m*\[Nu]*PVB[0, 1, m^2, M, m] - 
    LDot[q, q]*PVB[0, 1, m^2, M, m] + 
    2*m^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    6*m*\[Nu]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    3*LDot[q, q]*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    4*m^2*\[Nu]^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
      M, m, m] + 4*m*\[Nu]*LDot[q, q]*PVC[0, 0, 0, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    LDot[q, q]^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
      M, m, m] + 8*m^2*\[Nu]^2*PVC[0, 0, 1, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 6*m*\[Nu]*LDot[q, q]*
     PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    LDot[q, q]^2*PVC[0, 0, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
      M, m, m] + 4*m^2*\[Nu]^2*PVC[0, 0, 2, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 4*m^2*LDot[q, q]*
     PVC[0, 0, 2, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    2*m*\[Nu]*LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    8*m^2*\[Nu]^2*PVC[0, 1, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
      M, m, m] + 6*m*\[Nu]*LDot[q, q]*PVC[0, 1, 0, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    LDot[q, q]^2*PVC[0, 1, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
      M, m, m] + 8*m^2*\[Nu]^2*PVC[0, 1, 1, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] - 8*m^2*LDot[q, q]*
     PVC[0, 1, 1, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    4*m*\[Nu]*LDot[q, q]*PVC[0, 1, 1, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 
    4*m^2*\[Nu]^2*PVC[0, 2, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], 
      M, m, m] - 4*m^2*LDot[q, q]*PVC[0, 2, 0, m^2, LDot[q, q], 
      m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m] + 2*m*\[Nu]*LDot[q, q]*
     PVC[0, 2, 0, m^2, LDot[q, q], m^2 + 2*m*\[Nu] + LDot[q, q], M, m, m]))/
 (128*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[48]	****)
T1Elastic[48]:=-(m*(1 + \[Tau]3)*(2*LTensor[c, 6] - 3*LTensor[c, 7])*LTensor[g, A]^2*
   (PVA[0, m] + M^2*PVB[0, 0, m^2, M, m] + 
    2*m^2*(2*PVB[0, 0, LDot[q, q], m, m] + 3*PVB[0, 1, m^2, M, m] + 
      2*M^2*PVC[0, 0, 0, m^2, LDot[q, q], m^2, M, m, m] + 
      4*LDot[q, q]*PVC[0, 0, 2, m^2, LDot[q, q], m^2, M, m, m])))/
 (256*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[48]	****)
T2Elastic[48]:=(m^3*(1 + \[Tau]3)*(2*LTensor[c, 6] - 3*LTensor[c, 7])*LTensor[g, A]^2*
  (-PVA[0, m] + PVA[0, M] - M^2*PVB[0, 0, m^2, M, m] - 
   2*m^2*PVB[0, 1, m^2, M, m] + 2*m^2*LDot[q, q]*
    PVC[0, 0, 2, m^2, LDot[q, q], m^2, M, m, m] + 
   4*m^2*LDot[q, q]*PVC[0, 1, 1, m^2, LDot[q, q], m^2, M, m, m] + 
   2*m^2*LDot[q, q]*PVC[0, 2, 0, m^2, LDot[q, q], m^2, M, m, m]))/
 (64*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[49]	****)
T1[49]:=-(m*(2*LTensor[c, 6] + \[Tau]3*LTensor[c, 7])*LTensor[g, A]^2*
   (PVA[0, m] + M^2*PVB[0, 0, m^2, M, m]))/(64*Pi^2*(2*m*\[Nu] + LDot[q, q])*
  LTensor[F, Pi]^2)
(****	 Diagramm[49]	****)
T2[49]:=0
(****	 Diagramm[49]	****)
T1Elastic[49]:=-(m*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
   (PVA[0, m] + M^2*PVB[0, 0, m^2, M, m]))/(64*Pi^2*(2*m*\[Nu] + LDot[q, q])*
  LTensor[F, Pi]^2)
(****	 Diagramm[49]	****)
T2Elastic[49]:=0
(****	 Diagramm[50]	****)
T1[50]:=-(m*(2*LTensor[c, 6] + \[Tau]3*LTensor[c, 7])*LTensor[g, A]^2*
   (PVA[0, m] + M^2*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    (2*m*\[Nu] + LDot[q, q])*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m]))/
 (64*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[50]	****)
T2[50]:=0
(****	 Diagramm[50]	****)
T1Elastic[50]:=-(m*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
   (PVA[0, m] + M^2*PVB[0, 0, m^2, M, m]))/(64*Pi^2*(2*m*\[Nu] + LDot[q, q])*
  LTensor[F, Pi]^2)
(****	 Diagramm[50]	****)
T2Elastic[50]:=0
(****	 Diagramm[51]	****)
T1[51]:=-(m*(2*LTensor[c, 6] + \[Tau]3*LTensor[c, 7])*LTensor[g, A]^2*
   (PVA[0, m] + M^2*PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
    (2*m*\[Nu] + LDot[q, q])*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m]))/
 (64*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[51]	****)
T2[51]:=0
(****	 Diagramm[51]	****)
T1Elastic[51]:=-(m*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
   (PVA[0, m] + M^2*PVB[0, 0, m^2, M, m]))/(64*Pi^2*(2*m*\[Nu] + LDot[q, q])*
  LTensor[F, Pi]^2)
(****	 Diagramm[51]	****)
T2Elastic[51]:=0
(****	 Diagramm[52]	****)
T1[52]:=-(m*(2*LTensor[c, 6] + \[Tau]3*LTensor[c, 7])*LTensor[g, A]^2*
   (PVA[0, m] + M^2*PVB[0, 0, m^2, M, m]))/(64*Pi^2*(2*m*\[Nu] + LDot[q, q])*
  LTensor[F, Pi]^2)
(****	 Diagramm[52]	****)
T2[52]:=0
(****	 Diagramm[52]	****)
T1Elastic[52]:=-(m*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
   (PVA[0, m] + M^2*PVB[0, 0, m^2, M, m]))/(64*Pi^2*(2*m*\[Nu] + LDot[q, q])*
  LTensor[F, Pi]^2)
(****	 Diagramm[52]	****)
T2Elastic[52]:=0
(****	 Diagramm[53]	****)
T1[53]:=(m*(2*\[Tau]3*LTensor[c, 6] + LTensor[c, 7])*PVB[1, 0, LDot[q, q], M, M])/
 (16*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[53]	****)
T2[53]:=0
(****	 Diagramm[53]	****)
T1Elastic[53]:=(m*(2*\[Tau]3*LTensor[c, 6] + LTensor[c, 7])*PVB[1, 0, LDot[q, q], M, M])/
 (16*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[53]	****)
T2Elastic[53]:=0
(****	 Diagramm[54]	****)
T1[54]:=(-3*m*(1 + \[Tau]3)*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
  (-2*(m*(3*m + 2*\[Nu]) + LDot[q, q])*PVA[0, m] - 
   M^2*(2*m*(2*m + \[Nu]) + LDot[q, q])*
    PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   (2*m*(m + \[Nu]) + LDot[q, q])*
    (M^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
     2*((m^2 + 2*m*\[Nu] + LDot[q, q])*PVB[0, 2, m^2 + 2*m*\[Nu] + 
          LDot[q, q], M, m] + PVB[1, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, 
        m]))))/(256*Pi^2*(2*m*\[Nu] + LDot[q, q])^2*LTensor[F, Pi]^2)
(****	 Diagramm[54]	****)
T2[54]:=0
(****	 Diagramm[54]	****)
T1Elastic[54]:=(-3*m^3*(1 + \[Tau]3)*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
  (-3*PVA[0, m] - 2*M^2*PVB[0, 0, m^2, M, m] + M^2*PVB[0, 1, m^2, M, m] + 
   2*m^2*PVB[0, 2, m^2, M, m] + 2*PVB[1, 0, m^2, M, m]))/
 (128*Pi^2*(2*m*\[Nu] + LDot[q, q])^2*LTensor[F, Pi]^2)
(****	 Diagramm[54]	****)
T2Elastic[54]:=0
(****	 Diagramm[55]	****)
T1[55]:=(m*(1 + \[Tau]3)*LTensor[c, 4]*PVB[1, 0, LDot[q, q], M, M])/
 (32*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[55]	****)
T2[55]:=0
(****	 Diagramm[55]	****)
T1Elastic[55]:=(m*(1 + \[Tau]3)*LTensor[c, 4]*PVB[1, 0, LDot[q, q], M, M])/
 (32*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[55]	****)
T2Elastic[55]:=0
(****	 Diagramm[56]	****)
T1[56]:=(m*(1 + \[Tau]3)*LTensor[c, 4]*PVB[1, 0, LDot[q, q], M, M])/
 (32*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[56]	****)
T2[56]:=0
(****	 Diagramm[56]	****)
T1Elastic[56]:=(m*(1 + \[Tau]3)*LTensor[c, 4]*PVB[1, 0, LDot[q, q], M, M])/
 (32*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[56]	****)
T2Elastic[56]:=0
(****	 Diagramm[57]	****)
T1[57]:=((1 + \[Tau]3)*(m^2*LTensor[c, 6]*PVA[0, M] + 3*LTensor[c, 2]*PVA[1, M]))/
 (32*m*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[57]	****)
T2[57]:=(-3*m*(1 + \[Tau]3)*LTensor[c, 2]*PVA[1, M])/
 (8*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[57]	****)
T1Elastic[57]:=((1 + \[Tau]3)*(m^2*LTensor[c, 6]*PVA[0, M] + 3*LTensor[c, 2]*PVA[1, M]))/
 (32*m*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[57]	****)
T2Elastic[57]:=(-3*m*(1 + \[Tau]3)*LTensor[c, 2]*PVA[1, M])/
 (8*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[58]	****)
T1[58]:=((1 + \[Tau]3)*(m^2*LTensor[c, 6]*PVA[0, M] + 3*LTensor[c, 2]*PVA[1, M]))/
 (32*m*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[58]	****)
T2[58]:=(-3*m*(1 + \[Tau]3)*LTensor[c, 2]*PVA[1, M])/
 (8*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[58]	****)
T1Elastic[58]:=((1 + \[Tau]3)*(m^2*LTensor[c, 6]*PVA[0, M] + 3*LTensor[c, 2]*PVA[1, M]))/
 (32*m*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[58]	****)
T2Elastic[58]:=(-3*m*(1 + \[Tau]3)*LTensor[c, 2]*PVA[1, M])/
 (8*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[59]	****)
T1[59]:=-(m*(2*\[Tau]3*LTensor[c, 6] + LTensor[c, 7])*PVA[0, M])/
 (32*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[59]	****)
T2[59]:=0
(****	 Diagramm[59]	****)
T1Elastic[59]:=-(m*(2*\[Tau]3*LTensor[c, 6] + LTensor[c, 7])*PVA[0, M])/
 (32*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[59]	****)
T2Elastic[59]:=0
(****	 Diagramm[60]	****)
T1[60]:=-(m*(2*\[Tau]3*LTensor[c, 6] + LTensor[c, 7])*PVA[0, M])/
 (32*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[60]	****)
T2[60]:=0
(****	 Diagramm[60]	****)
T1Elastic[60]:=-(m*(2*\[Tau]3*LTensor[c, 6] + LTensor[c, 7])*PVA[0, M])/
 (32*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[60]	****)
T2Elastic[60]:=0
(****	 Diagramm[61]	****)
T1[61]:=(-3*m*(1 + \[Tau]3)*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
  (-2*(m*(3*m + 2*\[Nu]) + LDot[q, q])*PVA[0, m] - 
   M^2*(2*m*(2*m + \[Nu]) + LDot[q, q])*
    PVB[0, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
   (2*m*(m + \[Nu]) + LDot[q, q])*
    (M^2*PVB[0, 1, m^2 + 2*m*\[Nu] + LDot[q, q], M, m] + 
     2*((m^2 + 2*m*\[Nu] + LDot[q, q])*PVB[0, 2, m^2 + 2*m*\[Nu] + 
          LDot[q, q], M, m] + PVB[1, 0, m^2 + 2*m*\[Nu] + LDot[q, q], M, 
        m]))))/(256*Pi^2*(2*m*\[Nu] + LDot[q, q])^2*LTensor[F, Pi]^2)
(****	 Diagramm[61]	****)
T2[61]:=0
(****	 Diagramm[61]	****)
T1Elastic[61]:=(-3*m^3*(1 + \[Tau]3)*(2*LTensor[c, 6] + LTensor[c, 7])*LTensor[g, A]^2*
  (-3*PVA[0, m] - 2*M^2*PVB[0, 0, m^2, M, m] + M^2*PVB[0, 1, m^2, M, m] + 
   2*m^2*PVB[0, 2, m^2, M, m] + 2*PVB[1, 0, m^2, M, m]))/
 (128*Pi^2*(2*m*\[Nu] + LDot[q, q])^2*LTensor[F, Pi]^2)
(****	 Diagramm[61]	****)
T2Elastic[61]:=0
(****	 Diagramm[62]	****)
T1[62]:=(m*(2*\[Tau]3*LTensor[c, 6] + LTensor[c, 7])*PVB[1, 0, LDot[q, q], M, M])/
 (16*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[62]	****)
T2[62]:=0
(****	 Diagramm[62]	****)
T1Elastic[62]:=(m*(2*\[Tau]3*LTensor[c, 6] + LTensor[c, 7])*PVB[1, 0, LDot[q, q], M, M])/
 (16*Pi^2*(2*m*\[Nu] + LDot[q, q])*LTensor[F, Pi]^2)
(****	 Diagramm[62]	****)
T2Elastic[62]:=0
(****	 Diagramm[63]	****)
T1[63]:=0
(****	 Diagramm[63]	****)
T2[63]:=(3*m*(1 + \[Tau]3)*(-2*m^2*M^2*LTensor[c, 1]*PVA[0, M] + 
   ((m^2 + 2*m*\[Nu] + LDot[q, q])*LTensor[c, 2] + Dim*m^2*LTensor[c, 3])*
    PVA[1, M]))/(8*Pi^2*LDot[q, q]*(2*m*\[Nu] + LDot[q, q])^2*
  LTensor[F, Pi]^2)
(****	 Diagramm[63]	****)
T1Elastic[63]:=0
(****	 Diagramm[63]	****)
T2Elastic[63]:=0
(****	 Diagramm[64]	****)
T1[64]:=-(m*(2*LTensor[c, 3]*(PVB[0, 0, LDot[q, q], M, M] + 
      4*PVB[0, 1, LDot[q, q], M, M] + 4*PVB[0, 2, LDot[q, q], M, M] + 
      M^2*PVB[0, 0, LDot[q, q], M, M, Weights -> {2, 1}] + 
      4*M^2*PVB[0, 1, LDot[q, q], M, M, Weights -> {2, 1}] + 
      4*M^2*PVB[0, 2, LDot[q, q], M, M, Weights -> {2, 1}]) - 
    4*M^2*LTensor[c, 1]*(PVB[0, 0, LDot[q, q], M, M, Weights -> {2, 1}] + 
      4*(PVB[0, 1, LDot[q, q], M, M, Weights -> {2, 1}] + 
        PVB[0, 2, LDot[q, q], M, M, Weights -> {2, 1}])) + 
    LTensor[c, 2]*(-(\[Nu]^2*(-1 + \[Tau]3)*PVB[0, 2, LDot[q, q], M, M, 
         Weights -> {2, 1}]) - 4*\[Nu]^2*(-1 + \[Tau]3)*
       PVB[0, 3, LDot[q, q], M, M, Weights -> {2, 1}] + 
      4*\[Nu]^2*PVB[0, 4, LDot[q, q], M, M, Weights -> {2, 1}] - 
      4*\[Nu]^2*\[Tau]3*PVB[0, 4, LDot[q, q], M, M, Weights -> {2, 1}] + 
      2*PVB[1, 0, LDot[q, q], M, M, Weights -> {2, 1}] + 
      8*PVB[1, 1, LDot[q, q], M, M, Weights -> {2, 1}] + 
      8*PVB[1, 2, LDot[q, q], M, M, Weights -> {2, 1}])))/
 (8*Pi^2*LTensor[F, Pi]^2)
(****	 Diagramm[64]	****)
T2[64]:=(2*m*LTensor[c, 2]*PVB[2, 0, LDot[q, q], M, M, Weights -> {2, 1}])/
 (Pi^2*LDot[q, q]*LTensor[F, Pi]^2)
(****	 Diagramm[64]	****)
T1Elastic[64]:=0
(****	 Diagramm[64]	****)
T2Elastic[64]:=0
(****	 Diagramm[65]	****)
T1[65]:=-(m*LTensor[c, 3]*(PVB[0, 0, LDot[q, q], M, M] - 
    4*PVB[0, 2, LDot[q, q], M, M]))/(8*Pi^2*LTensor[F, Pi]^2)
(****	 Diagramm[65]	****)
T2[65]:=-(m*LTensor[c, 2]*PVB[1, 0, LDot[q, q], M, M])/
 (2*Pi^2*LDot[q, q]*LTensor[F, Pi]^2)
(****	 Diagramm[65]	****)
T1Elastic[65]:=0
(****	 Diagramm[65]	****)
T2Elastic[65]:=0
(****	 Diagramm[66]	****)
T1[66]:=0
(****	 Diagramm[66]	****)
T2[66]:=0
(****	 Diagramm[66]	****)
T1Elastic[66]:=0
(****	 Diagramm[66]	****)
T2Elastic[66]:=0
(****	 Diagramm[67]	****)
T1[67]:=0
(****	 Diagramm[67]	****)
T2[67]:=(m*LTensor[c, 2]*PVA[0, M])/(4*Pi^2*LDot[q, q]*LTensor[F, Pi]^2)
(****	 Diagramm[67]	****)
T1Elastic[67]:=0
(****	 Diagramm[67]	****)
T2Elastic[67]:=0


